Almost exact energies for the Gaussian-2 set with the semistochastic heat-bath configuration interaction method

The recently developed semistochastic heat-bath configuration interaction (SHCI) method is a systematically improvable selected configuration interaction plus perturbation theory method capable of giving essentially exact energies for larger systems than is possible with other such methods. We compute SHCI atomization energies for 55 molecules which have been used as a test set in prior studies because their atomization energies are known from experiment. Basis sets from cc-pVDZ to cc-pV5Z are used, totaling up to 500 orbitals and a Hilbert space of $10^{32}$ Slater determinants for the largest molecules. For each basis, an extrapolated energy well within chemical accuracy (1 kcal/mol or 1.6 mHa/mol) of the exact energy for that basis is computed using only a tiny fraction of the entire Hilbert space. We also use our almost exact energies to benchmark coupled-cluster [CCSD(T)] energies. The energies are extrapolated to the complete basis set limit and compared to the experimental atomization energies. The extrapolations are done both without and with a basis-set correction based on density-functional theory. The mean absolute deviations from experiment for these extrapolations are 0.46 kcal/mol and 0.51 kcal/mol, respectively. Orbital optimization methods used to obtain improved convergence of the SHCI energies are also discussed.

==> anc/SHCI.csv <==
system,basis,SHCI,uncertainty
h,2z,-0.4992784034196,0.0
h,3z,-0.4998098113018,0.0
h,4z,-0.499945568583,0.0
h,5z,-0.4999945351589,0.0
li,2z,-7.432419879663,0.0
li,3z,-7.432678855847301,0.0
li,4z,-7.4326951382435,0.0
li,5z,-7.4327226353053,0.0
be,2z,-14.616842593115484,0.0
be,3z,-14.61842701186015,0.0
be,4z,-14.618950731321249,6.039613253960853e-14
be,5z,-14.619077507138504,2.818348221467204e-09
c,2z,-37.76066140203668,0.0
c,3z,-37.78116924738265,8.287985053812008e-08
c,4z,-37.78694788219155,2.1147827311551734e-07
c,5z,-37.788616127195844,3.601752212034626e-07
n,2z,-54.47855094808725,6.88421408767681e-09
n,3z,-54.51486860828902,1.8985745953159486e-07
n,4z,-54.52501230829995,4.7498634359044455e-07
n,5z,-54.52810096153636,4.350836348976373e-07
o,2z,-74.91006463897476,1.1613821015998838e-08
o,3z,-74.97416857728572,2.9743183915798e-07
o,4z,-74.99381369643946,1.045744980388008e-06
o,5z,-75.00033914279813,1.1108126898307093e-06
f,2z,-99.52773502052123,7.969660487106012e-09
f,3z,-99.62053611154958,3.4558733830181154e-07
f,4z,-99.65046299750252,3.9650659289236495e-07
f,5z,-99.66081880304749,2.4210238080968347e-06
na,2z,-161.8530266434527,0.0
na,3z,-161.85799594392282,0.0
na,4z,-161.8586764450346,0.0
na,5z,-161.858882,0.0
si,2z,-288.9155256163625,0.0
si,3z,-288.93388495205846,2.688420863705687e-08
si,4z,-288.93837070483465,5.369186624193389e-07
si,5z,-288.9396557389549,2.4803176756904566e-07
p,2z,-340.79168826886087,0.0
p,3z,-340.82184312715736,2.6214621584585984e-07
p,4z,-340.82875902400826,1.564343392601586e-07
p,5z,-340.83085319656624,4.477547577153018e-07
s,2z,-397.60091422134803,2.3390953174384777e-08
s,3z,-397.65417716008284,1.659931569975015e-06
s,4z,-397.6680401100096,1.7998530665863655e-06
s,5z,-397.67222701445365,3.6930541114088564e-06
cl,2z,-459.59913797339965,6.243260486371581e-08
cl,3z,-459.67256053585714,1.2556141086861314e-06
cl,4z,-459.6942079047268,1.0443553208006053e-05
cl,5z,-459.70082705197456,2.935287113814411e-06
li_h,2z,-8.014358466118416,0.0
li_h,3z,-8.022302449356395,1.153885875737615e-10
li_h,4z,-8.023909093090127,4.9579295335888673e-08
li_h,5z,-8.024351189783747,1.4058674224770584e-09
be_h,2z,-15.188437776918585,3.3929978826563456e-09
be_h,3z,-15.195905154583528,1.3253893449416412e-07
be_h,4z,-15.198359980582635,2.466598107986329e-07
be_h,5z,-15.198869081137225,2.2268489630050678e-07
c_h,2z,-38.38025307248943,3.2098903801625056e-07
c_h,3z,-38.41106576926569,2.115002317282233e-06
c_h,4z,-38.4194894066743,2.3427282727084275e-06
c_h,5z,-38.42196570949492,2.8157485374435964e-06
c_h2_triplet,2z,-39.04166793924304,1.6918223195716562e-06
c_h2_triplet,3z,-39.07834157773071,3.088617951618744e-06
c_h2_triplet,4z,-39.0878136854477,3.4613788031379045e-06
c_h2_triplet,5z,-39.09053222847089,3.895142064891388e-06
c_h2_singlet,2z,-39.02289720285325,4.3171547048359566e-07
c_h2_singlet,3z,-39.062396422660115,2.1583858256235544e-06
c_h2_singlet,4z,-39.07293234013802,4.609443557512805e-06
c_h2_singlet,5z,-39.07603045271495,9.662450857206295e-06
c_h3,2z,-39.71612796100412,1.0141565809362874e-06
c_h3,3z,-39.76150859053422,5.649987734557271e-06
c_h3,4z,-39.772960599014546,1.05714741280849e-05
c_h3,5z,-39.77629579257732,1.2020916926758215e-05
c_h4,2z,-40.38737419508231,1.2149418985529794e-05
c_h4,3z,-40.43861773402711,3.305619275550953e-05
c_h4,4z,-40.451386295659844,4.428329892647298e-05
c_h4,5z,-40.45501061450564,1.683904832106009e-05
n_h,2z,-55.09166908028599,4.921361735910067e-07
n_h,3z,-55.141118544786046,8.335074639376217e-07
n_h,4z,-55.155034332846384,1.6111689689068953e-06
n_h,5z,-55.159392752960606,5.201016598732622e-06
n_h2,2z,-55.733113767714,2.433706605131647e-06
n_h2,3z,-55.79417373484618,3.7599347280092835e-06
n_h2,4z,-55.81137064064042,1.0402119180241698e-05
n_h2,5z,-55.8168337928151,7.72631896239773e-06
n_h3,2z,-56.40247687620448,5.784510321404922e-06
n_h3,3z,-56.47363394407086,4.856933777830363e-06
n_h3,4z,-56.49349996226387,1.8012713809412162e-05
n_h3,5z,-56.49991046651567,5.996838685717876e-05
o_h,2z,-75.55969041755277,3.4467619514089165e-07
o_h,3z,-75.63813594333199,4.301689230601369e-06
o_h,4z,-75.66206855977167,3.808787354842025e-06
o_h,5z,-75.6700271924222,4.1166245381418776e-06
h2_o,2z,-76.24166946152931,1.7203535662702054e-06
h2_o,3z,-76.33261029487801,1.9039773064832843e-06
h2_o,4z,-76.36018684173865,9.642355706773742e-06
h2_o,5z,-76.36938530779736,1.80701138248196e-05
h_f,2z,-100.22864018485821,5.634343409610665e-07
h_f,3z,-100.33860747196128,2.5600527351343767e-06
h_f,4z,-100.37341675527789,1.5705405758126292e-06
h_f,5z,-100.38537587029516,6.643866413469367e-06
si_h2_singlet,2z,-290.13802160762725,1.8819925458046784e-06
si_h2_singlet,3z,-290.17164194607653,2.8999829169151785e-06
si_h2_singlet,4z,-290.1809752643235,4.902248008420428e-06
si_h2_singlet,5z,-290.1839213666335,1.2797734711966768e-06
si_h2_triplet,2z,-290.1081608968557,1.0202793987446057e-06
si_h2_triplet,3z,-290.1395480610017,9.694475124888413e-07
si_h2_triplet,4z,-290.1486928789226,1.8750844787973613e-06
si_h2_triplet,5z,-290.1513494096917,5.361806984183204e-06
si_h3,2z,-290.74875782414426,1.5209273556138212e-06
si_h3,3z,-290.7873189236882,4.559426372452435e-06
si_h3,4z,-290.7987232821856,1.3777107255918963e-05
si_h3,5z,-290.8021610561245,8.774547097800678e-06
si_h4,2z,-291.39318323307475,3.184044487625215e-06
si_h4,3z,-291.4381516390395,1.806339417953496e-05
si_h4,4z,-291.4515606955987,1.3213768966124915e-05
si_h4,5z,-291.4557167316765,1.834966121805337e-05
p_h2,2z,-342.00905777966733,1.7793449273995063e-06
p_h2,3z,-342.0575772669812,4.287527019641857e-06
p_h2,4z,-342.07085545019294,1.597281652720995e-05
p_h2,5z,-342.0751694335458,4.6780051548012125e-06
p_h3,2z,-342.6380538513027,7.1078499104260135e-06
p_h3,3z,-342.69352665378364,2.602894085157459e-06
p_h3,4z,-342.7091216600561,1.6354178058008983e-05
p_h3,5z,-342.7143450548151,4.0072658521239646e-05
h2_s,2z,-398.86551956628944,2.6085364197570016e-06
h2_s,3z,-398.9364091574969,8.386382091885025e-06
h2_s,4z,-398.9566398132811,5.568161327573762e-06
h2_s,5z,-398.96328703940827,5.421064656729868e-06
h_cl,2z,-460.2549892890326,7.763082976453006e-07
h_cl,3z,-460.3380209658837,2.287330858052884e-06
h_cl,4z,-460.36307255204804,1.1319346526761365e-06
h_cl,5z,-460.3710759561345,4.549599282199779e-06
li2,2z,-14.90054725426568,0.0
li2,3z,-14.903161904021912,0.0
li2,4z,-14.903673820903153,0.0
li2,5z,-14.903796054774293,0.0
li_f,2z,-107.15554124510972,4.675917466556712e-07
li_f,3z,-107.26376537769306,6.036575257439836e-07
li_f,4z,-107.30032314741152,2.9783753774381694e-06
li_f,5z,-107.31230734156969,1.681636034334133e-05
c2_h2,2z,-77.11057384518455,9.491214271406534e-06
c2_h2,3z,-77.18881666659045,2.4572305278525164e-05
c2_h2,4z,-77.21049194070234,1.1813086786105487e-05
c2_h2,5z,-77.21687371883525,1.1747676097684234e-05
c2_h4,2z,-78.35588036909999,4.81024e-05
c2_h4,3z,-78.4398389278,4.30469e-05
c2_h4,4z,-78.4626868508,8.84941e-05
c2_h4,5z,-78.4693782381,5.43041e-05
c2_h6,2z,-79.58310216069334,8.315945080994425e-05
c2_h6,3z,-79.6754659045833,0.00018951036690850745
c2_h6,4z,-79.69974377086024,0.00019453586388351599
c2_h6,5z,-79.70714336976494,0.0006834126767785165
c_n,2z,-92.49327929092993,3.643582715540105e-06
c_n,3z,-92.56992486196822,9.215847768473397e-06
c_n,4z,-92.5940930342305,4.087980755684839e-06
c_n,5z,-92.60144512410194,1.4866116757161764e-05
h_c_n,2z,-93.18988417813952,7.190780067389824e-06
h_c_n,3z,-93.27651066009085,1.0121476435642762e-05
h_c_n,4z,-93.30262683634842,1.5142282322244684e-05
h_c_n,5z,-93.3106476201699,8.827998421168104e-05
c_o,2z,-113.05638048038959,4.016898444092476e-06
c_o,3z,-113.15675779212765,5.8985402091593625e-06
c_o,4z,-113.18898087097106,8.436272295853087e-06
c_o,5z,-113.199155945277,1.1616875212894229e-06
h_c_o,2z,-113.5776515808,4.029e-06
h_c_o,3z,-113.68540799629999,4.08472e-05
h_c_o,4z,-113.7191610492,1.89795e-05
h_c_o,5z,-113.72986027700001,0.0004087769
h2_c_o,2z,-114.2196776531971,9.148047595886057e-06
h2_c_o,3z,-114.33491928834411,1.344972729100391e-05
h2_c_o,4z,-114.37010598212751,7.945122618480127e-06
h2_c_o,5z,-114.38130738087006,3.294072165260786e-05
h3_c_o_h,2z,-115.4210293277143,2.7316002473298803e-06
h3_c_o_h,3z,-115.551639498993,9.251922705288962e-06
h3_c_o_h,4z,-115.59001795536959,0.002047386213661184
h3_c_o_h,5z,-115.60211564155979,0.00011642388712118645
n2,2z,-109.27696624442845,1.5670740083351118e-06
n2,3z,-109.37529859279891,6.982574021208165e-06
n2,4z,-109.40582662890185,3.795589009314426e-06
n2,5z,-109.41556544824726,2.801121695483744e-06
n2_h4,2z,-111.5710695308248,3.973107152432931e-05
n2_h4,3z,-111.69958165450399,0.0001608569453424025
n2_h4,4z,-111.73690204009016,0.0008198210121719285
n2_h4,5z,-111.7493767797464,0.0015248964087533068
n_o,2z,-129.59992451348694,1.1492793134948442e-06
n_o,3z,-129.71851573679993,1.414877775118839e-05
n_o,4z,-129.75612172003315,8.304351496235539e-06
n_o,5z,-129.76851246118937,5.40157480486414e-05
o2,2z,-149.98778890058207,4.702324645222689e-06
o2,3z,-150.13069860188685,8.387847003632487e-06
o2,4z,-150.1756693291181,2.474782718309143e-06
o2,5z,-150.19074981518338,0.0002306053307847833
h2_o2,2z,-151.195410841039,9.299741776658266e-06
h2_o2,3z,-151.35987577588998,3.8452352896456425e-05
h2_o2,4z,-151.40946009022954,0.00032551602120634016
h2_o2,5z,-151.42621266619233,0.0010552682332445331
f2,2z,-199.0993683699105,4.3203978066230775e-06
f2,3z,-199.2976230688276,2.141021005286348e-05
f2,4z,-199.3605311277988,8.89162066641802e-06
f2,5z,-199.3825715823544,7.278811040123401e-06
c_o2,2z,-188.1495381960868,6.320849905705472e-05
c_o2,3z,-188.32872345662585,7.55053324326127e-05
c_o2,4z,-188.38622178446147,2.7602689584682594e-05
c_o2,5z,-188.40448667227705,0.00018267550515815856
na2,2z,-323.7308349290517,0.0
na2,3z,-323.7421869969087,0.0
na2,4z,-323.74370271297147,0.0
na2,5z,-323.744316,2.868282763301977e-06
si2,2z,-577.9290782139,7.3442e-06
si2,3z,-577.9807015412999,1.79871e-05
si2,4z,-577.9950045862,1.91226e-05
si2,5z,-577.9997237021,1.1629e-06
p2,2z,-681.726295822357,2.628662173265184e-06
p2,3z,-681.8099472542586,1.6205640235966712e-05
p2,4z,-681.8350232850137,2.159959149139468e-05
p2,5z,-681.8439443315651,4.843215060645889e-05
s2,2z,-795.3317143073973,1.8191598769590197e-05
s2,3z,-795.4573390919555,6.384519315361104e-05
s2,4z,-795.4939147101953,3.2939244874796714e-05
s2,5z,-795.5068854547435,7.925199042801978e-06
cl2,2z,-919.2640150271372,4.414305033151322e-05
cl2,3z,-919.4281753393263,0.00013622008339098102
cl2,4z,-919.4778442931239,5.395954258347047e-05
cl2,5z,-919.4946400346021,6.551899548412621e-05
na_cl,2z,-621.589074729701,1.6307877785948222e-06
na_cl,3z,-621.6791687419825,5.232796752352442e-06
na_cl,4z,-621.7073899161356,5.033428919887228e-06
na_cl,5z,-621.716872,3.724623866219191e-06
si_o,2z,-364.08217874322787,3.5986926150144423e-06
si_o,3z,-364.19634823924537,9.698221674625527e-06
si_o,4z,-364.23054008377295,1.1122854118639225e-05
si_o,5z,-364.2428679417141,2.091566886974761e-05
c_s,2z,-435.60612732141794,2.279076238664857e-05
c_s,3z,-435.69482215457083,5.239849292593135e-05
c_s,4z,-435.7220422739399,4.1291308150448465e-05
c_s,5z,-435.73152841880614,0.0006965323685790281
s_o,2z,-472.66311664335745,1.1908472743016318e-05
s_o,3z,-472.8112760168645,6.463367975584333e-05
s_o,4z,-472.8544144883867,6.347207340695604e-05
s_o,5z,-472.8702966800532,4.97701940389561e-05
cl_o,2z,-534.5740631328256,2.659382982983516e-05
cl_o,3z,-534.7361438126287,0.00010104900013629958
cl_o,4z,-534.7852272484815,0.00010185917926719412
cl_o,5z,-534.8025593362809,0.0001275630445434217
cl_f,2z,-559.1944176025995,3.95421511711902e-06
cl_f,3z,-559.3810820829203,1.7911119812197285e-05
cl_f,4z,-559.439449822172,9.875027672023863e-06
cl_f,5z,-559.4597064099487,1.4104379602031257e-05
si2_h6,2z,-581.6123803081928,0.00010110559526310679
si2_h6,3z,-581.6966080988087,0.00016515786285253853
si2_h6,4z,-581.7225780085255,0.0003362800598551985
si2_h6,5z,-581.7299647003458,0.0002230949199883981
c_h3_cl,2z,-499.44058655513015,1.1821853036053653e-05
c_h3_cl,3z,-499.56723973244254,5.8534841684831924e-05
c_h3_cl,4z,-499.60444376253633,9.307427336580075e-05
c_h3_cl,5z,-499.61617349648697,0.00033038999362133836
h3_c_s_h,2z,-438.05567702124534,2.1539678357385128e-05
h3_c_s_h,3z,-438.1705208967797,6.897530073501912e-05
h3_c_s_h,4z,-438.20248110038597,0.00042046476261248245
h3_c_s_h,5z,-438.21318096697235,0.00012906229284226356
h_o_cl,2z,-535.2295951475559,8.737601888242352e-06
h_o_cl,3z,-535.3960453601376,4.00962368303226e-05
h_o_cl,4z,-535.4461898097848,0.00021575355310687883
h_o_cl,5z,-535.4634434400028,0.00046873145834069874
s_o2,2z,-547.7175416014352,0.00013484548071573954
s_o2,3z,-547.9732135046387,0.0002907329431991457
s_o2,4z,-548.0495524893928,0.0006214196938572059
s_o2,5z,-548.0800790839791,0.0003122332964267116


==> anc/dft_corrections.csv <==
system,basis,HF,PBE,LDA
h,2z,-0.4992784034181522,0.0,0.0
h,3z,-0.4998098113018294,0.0,0.0
h,4z,-0.4999455685825097,0.0,0.0
h,5z,-0.4999945351586653,0.0,0.0
li,2z,-7.432419879673803,0.0,0.0
li,3z,-7.432678855856192,0.0,0.0
li,4z,-7.432695138249008,0.0,0.0
li,5z,-7.4327226353135565,0.0,0.0
be,2z,-14.572337630952868,-0.0018788262,-0.0028396896999999996
be,3z,-14.5728734682527,-0.0008262825,-0.0011378741000000001
be,4z,-14.57296812719868,-0.0003815247,-0.0004820226
be,5z,-14.57301203893709,-0.00021099790000000002,-0.00025127330000000004
c,2z,-37.68241788147692,-0.0154408228,-0.0184012349
c,3z,-37.686708051401936,-0.0064934808,-0.0082170015
c,4z,-37.688298401314825,-0.0030630718,-0.0038538522999999997
c,5z,-37.68864283427003,-0.0017059047,-0.0021000724
n,2z,-54.38841423703815,-0.0241885642,-0.0279005476
n,3z,-54.39735784511182,-0.0102291238,-0.0125744497
n,4z,-54.4001758986745,-0.0051870824,-0.0064716852000000005
n,5z,-54.40085250421247,-0.0027988715000000003,-0.0034102871
o,2z,-74.78751307466445,-0.0513523079,-0.0491459651
o,3z,-74.80564442257025,-0.022352078799999998,-0.023818797000000003
o,4z,-74.81084355524635,-0.0111393999,-0.012517104099999999
o,5z,-74.81223067856422,-0.00620781,-0.0070603223
f,2z,-99.37186194017764,-0.0803409125,-0.070542445
f,3z,-99.40093527229394,-0.035539504300000004,-0.0350413973
f,4z,-99.4089518519948,-0.0180274074,-0.019110546399999997
f,5z,-99.41117083185766,-0.0101240686,-0.011080026299999999
na,2z,-161.85302664356033,0.0,0.0
na,3z,-161.8579959440239,0.0,0.0
na,4z,-161.8586764451324,0.0,0.0
na,5z,-161.8588822869459,0.0,0.0
si,2z,-288.8464369232311,-0.0097428044,-0.0131871203
si,3z,-288.852151495712,-0.0045601892,-0.006270430699999999
si,4z,-288.8541070765054,-0.0023024062,-0.0030920148
si,5z,-288.8544397893401,-0.0012267572,-0.0015759763
p,2z,-340.7090141166056,-0.0157751795,-0.020565015
p,3z,-340.7159838199396,-0.0074829793,-0.0100369601
p,4z,-340.7183347139954,-0.0038792452,-0.0051410938
p,5z,-340.7186774442434,-0.0021046148,-0.0027160352000000004
s,2z,-397.492839749431,-0.034513659700000004,-0.0387467216
s,3z,-397.5036123554711,-0.016655056799999998,-0.0197274412
s,4z,-397.5066307289673,-0.0089693065,-0.0108513275
s,5z,-397.50710797290964,-0.0048689352000000005,-0.0059408113
cl,2z,-459.4671805871483,-0.056007870300000005,-0.0579341922
cl,3z,-459.4798365835578,-0.027503795600000002,-0.030336427200000002
cl,4z,-459.4832372539938,-0.0151517555,-0.0173300365
cl,5z,-459.48377898526235,-0.0083671869,-0.0098991021
li_h,2z,-7.98373367911963,-0.0041801165,-0.0055659423
li_h,3z,-7.9866492340146555,-0.0014539069000000001,-0.0019388907
li_h,4z,-7.987178671279751,-0.0006369084,-0.0007925658999999999
li_h,5z,-7.987326868909956,-0.00035195720000000003,-0.0004155311
be_h,2z,-15.14943122378081,-0.0055671997,-0.007033960400000001
be_h,3z,-15.15208503210587,-0.0020476425,-0.0027179721999999996
be_h,4z,-15.153064534220709,-0.0008771908,-0.0011168451
be_h,5z,-15.153212623327288,-0.00048325209999999997,-0.0005804794
c_h,2z,-38.268782463897026,-0.025354414300000003,-0.0267084591
c_h,3z,-38.27694154773556,-0.0097671864,-0.011346976299999999
c_h,4z,-38.27923058073437,-0.004475463,-0.0053116219
c_h,5z,-38.279800019200465,-0.0024449215,-0.0028499806
c_h2_triplet,2z,-38.92139886216852,-0.0279583248,-0.029557754900000004
c_h2_triplet,3z,-38.93217378966729,-0.010287977700000001,-0.0120765902
c_h2_triplet,4z,-38.93463103458032,-0.0045627183,-0.0054411916
c_h2_triplet,5z,-38.93524952555028,-0.0024226951,-0.0028197407
c_h2_singlet,2z,-38.881092947383344,-0.0333969269,-0.03365211
c_h2_singlet,3z,-38.89239353911056,-0.0124096092,-0.0140016821
c_h2_singlet,4z,-38.895172350541024,-0.005585872800000001,-0.0064798713
c_h2_singlet,5z,-38.89590741927944,-0.0030141340000000003,-0.0034494584999999996
c_h3,2z,-39.559608960949895,-0.0372389738,-0.0376459904
c_h3,3z,-39.57304088829439,-0.0134573491,-0.015257202
c_h3,4z,-39.575795300899046,-0.0059366516000000005,-0.0068863145
c_h3,5z,-39.57652852761677,-0.003143448,-0.0035799441
c_h4,2z,-40.1986515662697,-0.043959411600000005,-0.043751579699999994
c_h4,3z,-40.213423643777205,-0.0156736604,-0.0175606281
c_h4,4z,-40.21624586684842,-0.0068794031000000005,-0.0078997653
c_h4,5z,-40.216988447191575,-0.003627328,-0.0040971231
n_h,2z,-54.959579858519355,-0.0378433209,-0.0384695171
n_h,3z,-54.97356192100926,-0.0150638902,-0.0170704193
n_h,4z,-54.977304119486895,-0.0071293348,-0.008350185100000001
n_h,5z,-54.97829354990701,-0.0038919524,-0.0045125773
n_h2,2z,-55.56284765101281,-0.0489483379,-0.0473953369
n_h2,3z,-55.58112971402593,-0.0189703797,-0.020770068200000002
n_h2,4z,-55.585684473170204,-0.0088017033,-0.0100445243
n_h2,5z,-55.58698471830912,-0.0047629521000000005,-0.0054133073
n_h3,2z,-56.19563495558794,-0.057817528300000004,-0.0548336531
n_h3,3z,-56.217913225208186,-0.022068937400000002,-0.0238003192
n_h3,4z,-56.223148409234135,-0.0101221963,-0.0114175399
n_h3,5z,-56.22477359723684,-0.0054281146,-0.0061102026
o_h,2z,-75.39001039103499,-0.0640151412,-0.0589924329
o_h,3z,-75.41446561507577,-0.027019501,-0.028044316899999998
o_h,4z,-75.4208972902033,-0.013181084099999999,-0.0145296327
o_h,5z,-75.42269139685666,-0.0072449938,-0.0081139105
h2_o,2z,-76.02678035229117,-0.074070051,-0.067040161
h2_o,3z,-76.05714065958453,-0.0306410994,-0.031435781600000004
h2_o,4z,-76.06480579419875,-0.014713928000000001,-0.0160813342
h2_o,5z,-76.06706118124697,-0.0080125614,-0.0089027289
h_f,2z,-100.0194187055853,-0.09213441230000001,-0.0797071655
h_f,3z,-100.0580206380929,-0.0399057327,-0.0390588942
h_f,4z,-100.06769490589978,-0.01990837,-0.021005565299999997
h_f,5z,-100.07043997663,-0.0110739731,-0.0120586472
si_h2_singlet,2z,-290.01841366990396,-0.0209668836,-0.0244710889
si_h2_singlet,3z,-290.0303621815907,-0.0084500631,-0.010374587900000001
si_h2_singlet,4z,-290.0339390265805,-0.0040554792,-0.0049712417
si_h2_singlet,5z,-290.0351671450462,-0.0021716644,-0.0025911804
si_h2_triplet,2z,-290.0097237823759,-0.017178083700000003,-0.0208343835
si_h2_triplet,3z,-290.02175963008665,-0.0067300649,-0.008610538499999999
si_h2_triplet,4z,-290.0256551667239,-0.0031870918,-0.0040240224
si_h2_triplet,5z,-290.0267798017741,-0.0016808459,-0.0020438064
si_h3,2z,-290.62352496260263,-0.0233483106,-0.0271230241
si_h3,3z,-290.6387103741951,-0.0089734308,-0.0110266349
si_h3,4z,-290.6434388767349,-0.0041974534,-0.0051178474
si_h3,5z,-290.6450145616289,-0.0022152823,-0.002621475
si_h4,2z,-291.2427751794278,-0.028778106600000002,-0.0326499564
si_h4,3z,-291.2605700424567,-0.0109237794,-0.013135720200000001
si_h4,4z,-291.2660673361594,-0.0050603028,-0.006052166899999999
si_h4,5z,-291.26808163929167,-0.0026737471000000002,-0.0031161701
p_h2,2z,-341.8675267842292,-0.0311167193,-0.0348829419
p_h2,3z,-341.88154410919253,-0.0130496033,-0.0156280356
p_h2,4z,-341.8857661882116,-0.0064435837,-0.0078044161
p_h2,5z,-341.887142999749,-0.0034326468,-0.0041045389
p_h3,2z,-342.4703140598027,-0.0368285796,-0.0402914709
p_h3,3z,-342.487399562135,-0.015028366000000001,-0.0176706952
p_h3,4z,-342.4923987355691,-0.0073043476,-0.008706462
p_h3,5z,-342.4942772248218,-0.0038658943,-0.0045608498999999995
h2_s,2z,-398.6945249856871,-0.04936429639999999,-0.0517957004
h2_s,3z,-398.71294083932366,-0.0219226911,-0.0248022086
h2_s,4z,-398.71793490080086,-0.0112474873,-0.013125953400000001
h2_s,5z,-398.7196682648114,-0.0060122182,-0.0071097689000000006
h_cl,2z,-460.089444452172,-0.0641109485,-0.0647723605
h_cl,3z,-460.1068188802929,-0.0302982847,-0.0329635453
h_cl,4z,-460.11122266055327,-0.0162978165,-0.0184604409
h_cl,5z,-460.11243197535117,-0.0089064906,-0.010441588100000001
li2,2z,-14.86948278174508,-0.0011641165,-0.0019893387
li2,3z,-14.8713416469596,-0.0005395919,-0.0008313674000000001
li2,4z,-14.87148194033026,-0.00020286240000000002,-0.0002785299
li2,5z,-14.8715514227025,-0.00011419260000000001,-0.0001444466
li_f,2z,-106.9455325875494,-0.093011835,-0.0824668362
li_f,3z,-106.98010881274661,-0.0410575472,-0.0409277538
li_f,4z,-106.9906836330462,-0.0208292213,-0.0222555293
li_f,5z,-106.9930304577286,-0.011776526499999999,-0.0129547259
c2_h2,2z,-76.82578567807259,-0.0670116252,-0.06518751019999999
c2_h2,3z,-76.84942779413319,-0.0258829834,-0.0285186745
c2_h2,4z,-76.85443947308427,-0.0119495025,-0.0137386319
c2_h2,5z,-76.85555754056601,-0.0065191137,-0.0074506072
c2_h4,2z,-78.04007549127950,-0.0737412083,-0.0723008294
c2_h4,3z,-78.06379820961443,-0.0275858496,-0.0305819498
c2_h4,4z,-78.06907427823764,-0.0125176547,-0.0143617095
c2_h4,5z,-78.07040925655430,-0.0067585057,-0.0076778663
c2_h6,2z,-79.234882608316,-0.0816296833,-0.0806867144
c2_h6,3z,-79.25993587643084,-0.029771720699999997,-0.0332094667
c2_h6,4z,-79.26518840884603,-0.013325461499999998,-0.0152934678
c2_h6,5z,-79.26652940439422,-0.0071113855,-0.0080521262
c_n,2z,-92.19604652058796,-0.0702461265,-0.06666204790000001
c_n,3z,-92.21743376411476,-0.028730081400000003,-0.0310106475
c_n,4z,-92.22368678773717,-0.0137842153,-0.0156977913
c_n,5z,-92.2248908348476,-0.0076606048,-0.0087550984
h_c_n,2z,-92.88324631233208,-0.0784417469,-0.0737860615
h_c_n,3z,-92.90805477675673,-0.0315952669,-0.0338612278
h_c_n,4z,-92.914364619418,-0.014992726000000001,-0.0169624868
h_c_n,5z,-92.91567094405974,-0.008295639799999999,-0.009419126199999999
c_o,2z,-112.7481527189407,-0.0917318759,-0.08348449320000001
c_o,3z,-112.7789673638452,-0.039244150299999996,-0.0404458003
c_o,4z,-112.78735999192341,-0.019248933500000003,-0.021179475099999998
c_o,5z,-112.78911837828129,-0.0107316277,-0.0120156425
h_c_o,2z,-113.2535258858929,-0.0954171698,-0.0877241413
h_c_o,3z,-113.2867026829434,-0.0399246070,-0.0415568262
h_c_o,4z,-113.2955410933473,-0.0194391738,-0.0214886392
h_c_o,5z,-113.2976587968902,-0.0107912674,-0.0121002441
h2_c_o,2z,-113.8763718726709,-0.1021959288,-0.0939139225
h2_c_o,3z,-113.9119200908812,-0.042061456100000005,-0.0438200275
h2_c_o,4z,-113.92092897754921,-0.0203350812,-0.0224573434
h2_c_o,5z,-113.9231497669014,-0.0112467552,-0.012584745
h3_c_o_h,2z,-115.0493206722018,-0.1113637334,-0.10341591359999999
h3_c_o_h,3z,-115.08950685833841,-0.0445603103,-0.046837207699999994
h3_c_o_h,4z,-115.0990355140946,-0.0211532912,-0.023440039
h3_c_o_h,5z,-115.10163440060091,-0.011547183999999999,-0.0129081294
n2,2z,-108.95414170214809,-0.08985373460000001,-0.081976254
n2,3z,-108.98348980075701,-0.0369529752,-0.0387222468
n2,4z,-108.99110388548941,-0.017884034099999998,-0.019958223100000002
n2,5z,-108.99278496157221,-0.0099610843,-0.011238425500000001
n2_h4,2z,-111.18641001013211,-0.1085453422,-0.1019983658
n2_h4,3z,-111.2244629822201,-0.0423548852,-0.045407948499999996
n2_h4,4z,-111.2337556082411,-0.019769333700000002,-0.022262671600000002
n2_h4,5z,-111.23635695457571,-0.0107231976,-0.012088223200000001
n_o,2z,-129.2536412049213,-0.10537822599999999,-0.0956457888
n_o,3z,-129.2889892640842,-0.044635490800000004,-0.0462058294
n_o,4z,-129.2984784873252,-0.022010539500000002,-0.0242955327
n_o,5z,-129.30078337799281,-0.012270644499999999,-0.0137655225
o2,2z,-149.60808448333083,-0.1205147099,-0.10908230960000001
o2,3z,-149.65257896242431,-0.051789074500000004,-0.053392412199999996
o2,4z,-149.66399263800992,-0.0258009058,-0.0283801835
o2,5z,-149.6669493300214,-0.0143777921,-0.016109985
h2_o2,2z,-150.7841500597527,-0.1376278868,-0.1240246277
h2_o2,3z,-150.8360865842055,-0.058094302800000004,-0.059404451799999994
h2_o2,4z,-150.84838325623517,-0.0284471841,-0.0310600499
h2_o2,5z,-150.85170675318682,-0.0157003475,-0.017473523799999998
f2,2z,-198.6856827842194,-0.1694631304,-0.1463782455
f2,3z,-198.75206081481332,-0.0750017668,-0.073109276
f2,4z,-198.76829027547438,-0.038122307599999995,-0.0401135212
f2,5z,-198.77275617896998,-0.0214718057,-0.0233838464
c_o2,2z,-187.6511077251055,-0.16184294970000002,-0.1448551252
c_o2,3z,-187.7072564821335,-0.0691469311,-0.0706705213
c_o2,4z,-187.72169477303416,-0.0340887511,-0.0373212506
c_o2,5z,-187.7249422240244,-0.0190051028,-0.021218569
na2,2z,-323.70446934693314,-0.0008041691,-0.0014670589000000001
na2,3z,-323.7149622603423,-0.00029280479999999997,-0.0004773389
na2,4z,-323.71637552602834,-0.0001437957,-0.0002073986
na2,5z,-323.716910276946,-8.09592e-05,-0.000106276
si2,2z,-577.7566479023495,-0.0308784798,-0.0358270224
si2,3z,-577.7741952299349,-0.0141299109,-0.0174049689
si2,4z,-577.7791121630167,-0.0070660030,-0.0088800717
si2,5z,-577.7805111229463,-0.0038548646,-0.0047574984
p2,2z,-681.4657823614133,-0.059603994400000006,-0.0636160815
p2,3z,-681.4896917052379,-0.0277952404,-0.0319719195
p2,4z,-681.4970711807957,-0.014222829099999999,-0.0170673406
p2,5z,-681.4994001152602,-0.0077871122,-0.0093766717
s2,2z,-795.0498063097447,-0.0851212149,-0.08906136710000001
s2,3z,-795.0819682535521,-0.041212510699999996,-0.0463063769
s2,4z,-795.0902158975598,-0.0217659723,-0.025555511200000002
s2,5z,-795.0931449116521,-0.011901406100000001,-0.0142200747
cl2,2z,-918.9608244992163,-0.1232277875,-0.1235430324
cl2,3z,-918.9987691472332,-0.0604250557,-0.065307829
cl2,4z,-919.0073800356888,-0.0329477846,-0.0373154024
cl2,5z,-919.0100135857532,-0.018260590900000002,-0.0214383467
na_cl,2z,-621.433660980418,-0.06698887070000001,-0.0693199358
na_cl,3z,-621.4536231600504,-0.032225296800000004,-0.0355858089
na_cl,4z,-621.4586924283703,-0.0175366206,-0.0200945733
na_cl,5z,-621.4600852422049,-0.0097450064,-0.0115304095
si_o,2z,-363.7899103964675,-0.0837071115,-0.0792132317
si_o,3z,-363.83890056765784,-0.0366551893,-0.0389333854
si_o,4z,-363.8505312402896,-0.0185453488,-0.020825836299999997
si_o,5z,-363.85435692622735,-0.0103439073,-0.011769911299999998
c_s,2z,-435.3296602875168,-0.0705100459,-0.07121500809999999
c_s,3z,-435.3526394553596,-0.0320113689,-0.0354296978
c_s,4z,-435.3594616368094,-0.016462406399999997,-0.019051361699999998
c_s,5z,-435.36163350064413,-0.0089863277,-0.0105611097
s_o,2z,-472.3332171002563,-0.1042436524,-0.0999590825
s_o,3z,-472.3861949818523,-0.046905747000000005,-0.050104584800000004
s_o,4z,-472.3989647231652,-0.0240789207,-0.0271884797
s_o,5z,-472.40370248772916,-0.013289426100000001,-0.015273853
cl_o,2z,-534.2495433070148,-0.122407689,-0.1167482423
cl_o,3z,-534.295903593576,-0.0564765963,-0.0595474855
cl_o,4z,-534.3069142780379,-0.029585921299999998,-0.0329949277
cl_o,5z,-534.3104795841874,-0.016417506000000002,-0.018853136
cl_f,2z,-558.8442573849771,-0.1477767305,-0.1357763919
cl_f,3z,-558.9009543390483,-0.0681787067,-0.0696097254
cl_f,4z,-558.915120003918,-0.0357445879,-0.0389197258
cl_f,5z,-558.919300851825,-0.0199854175,-0.0225207985
si2_h6,2z,-581.3388069942465,-0.0545424413,-0.061137402199999996
si2_h6,3z,-581.3707666498938,-0.021607899399999998,-0.0257754815
si2_h6,4z,-581.3805063639828,-0.0101672906,-0.0122064298
si2_h6,5z,-581.3840300166733,-0.0053959568,-0.0063480153
c_h3_cl,2z,-499.1177629156331,-0.10311053,-0.1026946409
c_h3_cl,3z,-499.147811780143,-0.0452456724,-0.049403954800000004
c_h3_cl,4z,-499.1546618134896,-0.023166302799999997,-0.0263230791
c_h3_cl,5z,-499.156501140806,-0.012648325600000001,-0.0146991218
h3_c_s_h,2z,-437.7255488399418,-0.0884049189,-0.0897984047
h3_c_s_h,3z,-437.7566006595449,-0.0367606897,-0.0411667068
h3_c_s_h,4z,-437.7640323835012,-0.018032101000000002,-0.0209041419
h3_c_s_h,5z,-437.76641695457766,-0.0096760114,-0.0112801801
h_o_cl,2z,-534.8731425286251,-0.1306583952,-0.1238967203
h_o_cl,3z,-534.9198166983467,-0.059232821,-0.0623179262
h_o_cl,4z,-534.9307884437284,-0.030678046,-0.034154328
h_o_cl,5z,-534.9340522636458,-0.0169631305,-0.0194242311
s_o2,2z,-547.1791494952537,-0.1796220388,-0.1647543082
s_o2,3z,-547.2876073730342,-0.0795487004,-0.0822375018
s_o2,4z,-547.3128883251219,-0.0404672349,-0.0446618307
s_o2,5z,-547.3242447201554,-0.0224528935,-0.0253613898


==> anc/geometries <==
# Geometry given in units of Bohr.

h
spin 1
 H      0.0000000000    0.0000000000    0.0000000000

li
spin 1
Li      0.0000000000    0.0000000000    0.0000000000

be
spin 0
BE      0.0000000000    0.0000000000    0.0000000000

c
spin 2
 C      0.0000000000    0.0000000000    0.0000000000

n
spin 3
 N      0.0000000000    0.0000000000    0.0000000000

o
spin 2
 O      0.0000000000    0.0000000000    0.0000000000

f
spin 1
 F      0.0000000000    0.0000000000    0.0000000000

na
spin 1
NA      0.0000000000    0.0000000000    0.0000000000

si
spin 2
SI      0.0000000000    0.0000000000    0.0000000000

p
spin 3
 P      0.0000000000    0.0000000000    0.0000000000

s
spin 2
 S      0.0000000000    0.0000000000    0.0000000000

cl
spin 1
CL      0.0000000000    0.0000000000    0.0000000000

li_h
spin 0
LI      0.0000000000    0.0000000000    0.7538116965
 H      0.0000000000    0.0000000000   -2.2616240621

be_h
spin 1
BE      0.0000000000    0.0000000000    1.2674392200
 H      0.0000000000    0.0000000000   -1.2674392200

c_h
spin 1
 C      0.0000000000    0.0000000000    0.3017892402
 H      0.0000000000    0.0000000000   -1.8107354414

c_h2_triplet
spin 2
 C      0.0000000000    0.0000000000    0.1989314547
 H      0.0000000000   -1.8701484265   -0.5968132614
 H      0.0000000000    1.8701484265   -0.5968132614

c_h2_singlet
spin 0
 C      0.0000000000    0.0000000000    0.3278296643
 H      0.0000000000   -1.6279989384   -0.9834700958
 H      0.0000000000    1.6279989384   -0.9834700958

c_h3
spin 1
 C      0.0000000000    0.0000000000    0.0000000000
 H     -1.0167670677    1.7610922207    0.0000000000
 H     -1.0167670677   -1.7610922207    0.0000000000
 H      2.0335341354    0.0000000000    0.0000000000

c_h4
spin 0
 C      0.0000000000    0.0000000000    0.0000000000
 H      1.1849715779   -1.1849715779   -1.1849715779
 H     -1.1849715779    1.1849715779   -1.1849715779
 H     -1.1849715779   -1.1849715779    1.1849715779
 H      1.1849715779    1.1849715779    1.1849715779

n_h
spin 2
 N      0.0000000000    0.0000000000    0.2447195154
 H      0.0000000000    0.0000000000   -1.7130366079

n_h2
spin 1
 N      0.0000000000    0.0000000000    0.2676985834
 H     -1.5144075093    0.0000000000   -0.9369261447
 H      1.5144075093    0.0000000000   -0.9369261447

n_h3
spin 0
 N      0.0000000000    0.0000000000    0.2149752284
 H     -0.8857051218    1.5340862715   -0.5016466607
 H     -0.8857051218   -1.5340862715   -0.5016466607
 H      1.7714102436    0.0000000000   -0.5016466607

o_h
spin 1
 O      0.0000000000    0.0000000000    0.2035990779
 H      0.0000000000    0.0000000000   -1.6288682124

h2_o
spin 0
 H     -1.4308249289    0.0000000000   -0.8863003855
 H      1.4308249289    0.0000000000   -0.8863003855
 O      0.0000000000    0.0000000000    0.2215703721

h_f
spin 0
 H      0.0000000000    0.0000000000   -1.5592507070
 F      0.0000000000    0.0000000000    0.1732500786

si_h2_singlet
spin 0
SI      0.0000000000    0.0000000000    0.2474879640
 H     -2.0687699662    0.0000000000   -1.7324195273
 H      2.0687699662    0.0000000000   -1.7324195273

si_h2_triplet
spin 2
SI      0.0000000000    0.0000000000    0.1786148217
 H     -2.3899151028    0.0000000000   -1.2503037516
 H      2.3899151028    0.0000000000   -1.2503037516

si_h3
spin 1
SI      0.0000000000    0.0000000000    0.1496228345
 H     -1.3303500878    2.3042339440   -0.6982386347
 H     -1.3303500878   -2.3042339440   -0.6982386347
 H      2.6607001756    0.0000000000   -0.6982386347

si_h4
spin 0
SI      0.0000000000    0.0000000000    0.0000000000
 H      1.6111331340   -1.6111331340   -1.6111331340
 H     -1.6111331340    1.6111331340   -1.6111331340
 H     -1.6111331340   -1.6111331340    1.6111331340
 H      1.6111331340    1.6111331340    1.6111331340

p_h2
spin 1
 P      0.0000000000    0.0000000000   -0.2185600386
 H     -1.9277661719    0.0000000000    1.6391993444
 H      1.9277661719    0.0000000000    1.6391993444

p_h3
spin 0
 P      0.0000000000    0.0000000000    0.2409778580
 H     -1.1208437265    1.9413582816   -1.2049081870
 H     -1.1208437265   -1.9413582816   -1.2049081870
 H      2.2416874529    0.0000000000   -1.2049081870

h2_s
spin 0
 H     -1.8156865235    0.0000000000   -1.5585704056
 H      1.8156865235    0.0000000000   -1.5585704056
 S      0.0000000000    0.0000000000    0.1948307493

h_cl
spin 0
 H      0.0000000000    0.0000000000   -2.2744741988
CL      0.0000000000    0.0000000000    0.1337925999

li2
spin 0
LI      0.0000000000    0.0000000000   -2.5256187826
LI      0.0000000000    0.0000000000    2.5256187826

li_f
spin 0
 F      0.0000000000    0.0000000000    1.4776712361
LI      0.0000000000    0.0000000000   -1.4776712361

c2_h2
spin 0
 C      0.0000000000    0.0000000000   -1.1361032638
 C      0.0000000000    0.0000000000    1.1361032638
 H      0.0000000000    0.0000000000   -3.1439371258
 H      0.0000000000    0.0000000000    3.1439371258

c2_h4
spin 0
 C      0.000000000    0.000000000    0.000000000
 C      0.000000000    0.000000000    2.508023735
 H      1.740983898    0.000000000   -1.085783723
 H     -1.740983898    0.000000000   -1.085783723
 H      1.740983898    0.000000000    3.593807457
 H     -1.740983898    0.000000000    3.593807457

c2_h6
spin 0
 C      0.0000000000    0.0000000000   -1.4386483945
 C      0.0000000000    0.0000000000    1.4386483945
 H     -1.6617535925   -0.9594138840    2.1829169747
 H      1.6617535925   -0.9594138840    2.1829169747
 H      0.0000000000   -1.9188277679   -2.1829169747
 H      1.6617535925    0.9594138840   -2.1829169747
 H     -1.6617535925    0.9594138840   -2.1829169747
 H      0.0000000000    1.9188277679    2.1829169747

c_n
spin 1
 C      0.0000000000    0.0000000000    1.1073794288
 N      0.0000000000    0.0000000000   -1.1073794288

h_c_n
spin 0
 H      0.0000000000    0.0000000000   -2.8401825705
 C      0.0000000000    0.0000000000   -0.8276999826
 N      0.0000000000    0.0000000000    1.3516076155

c_o
spin 0
 C      0.0000000000    0.0000000000    1.0752540870
 O      0.0000000000    0.0000000000   -1.0752540870

h_c_o
spin 1
 H      1.767383372    0.000000000   -1.193700313
 C      0.000000000    0.000000000    0.000000000
 O      0.000000000    0.000000000    2.222716663

h2_c_o
spin 0
 H     -1.7690669834    0.0000000000   -2.0934384492
 H      1.7690669834    0.0000000000   -2.0934384492
 C      0.0000000000    0.0000000000   -1.0008555749
 O      0.0000000000    0.0000000000    1.2739965691

h3_c_o_h
spin 0
 H     -2.0540490007    1.8442554010    0.0000000000
 H      1.6262830672   -1.9975140683    0.0000000000
 H      0.8279739929    2.0250190301   -1.6809849654
 H      0.8279739929    2.0250190301    1.6809849654
 C     -0.0877267495    1.2530187210    0.0000000000
 O     -0.0877267495   -1.4268621735    0.0000000000

n2
spin 0
 N      0.0000000000    0.0000000000   -1.0370816221
 N      0.0000000000    0.0000000000    1.0370816221

n2_h4
spin 0
 N      0.1122505457    1.3501196282   -0.0803855930
 N     -0.1122505457   -1.3501196282   -0.0803855930
 H      0.5895561278    2.0205227427    1.6458351020
 H     -0.5895561278   -2.0205227427    1.6458351020
 H     -1.5986022854    2.0625696108   -0.5287677360
 H      1.5986022854   -2.0625696108   -0.5287677360

n_o
spin 1
 N      0.0000000000    0.0000000000   -1.1598382222
 O      0.0000000000    0.0000000000    1.0148584444

o2
spin 2
 O      0.0000000000    0.0000000000   -1.1409220651
 O      0.0000000000    0.0000000000    1.1409220651

h2_o2
spin 0
 H     -1.6869016975   -1.4931291947    0.8801398788
 H      1.6869016975    1.4931291947    0.8801398788
 O     -1.3709962041    0.0000000000   -0.1100198470
 O      1.3709962041    0.0000000000   -0.1100198470

f2
spin 0
 F      0.0000000000    0.0000000000   -1.3339575747
 F      0.0000000000    0.0000000000    1.3339575747

c_o2
spin 0
 C      0.0000000000    0.0000000000    0.0000000000
 O      0.0000000000    0.0000000000   -2.1920821458
 O      0.0000000000    0.0000000000    2.1920821458

na2
spin 0
NA      0.0000000000    0.0000000000   -2.9091386718
NA      0.0000000000    0.0000000000    2.9091386718

si2
spin 2
SI      0.0000000000    0.0000000000   -2.1221622842
SI      0.0000000000    0.0000000000    2.1221622842

p2
spin 0
 P      0.0000000000    0.0000000000   -1.7890035926
 P      0.0000000000    0.0000000000    1.7890035926

s2
spin 2
 S      0.0000000000    0.0000000000   -1.7850351680
 S      0.0000000000    0.0000000000    1.7850351680

cl2
spin 0
CL      0.0000000000    0.0000000000   -1.8782931455
CL      0.0000000000    0.0000000000    1.8782931455

na_cl
spin 0
NA      0.0000000000    0.0000000000    0.0000000000
CL      0.0000000000    0.0000000000    4.4612651118

si_o
spin 0
SI      0.0000000000    0.0000000000    1.0376296426
 O      0.0000000000    0.0000000000   -1.8158565989

c_s
spin 0
 C      0.0000000000    0.0000000000    1.4513095586
 S      0.0000000000    0.0000000000   -1.4513095586

s_o
spin 2
 S      0.0000000000    0.0000000000    0.9331466927
 O      0.0000000000    0.0000000000   -1.8662933855

cl_o
spin 1
CL      0.0000000000    0.0000000000    1.4815451744
 O      0.0000000000    0.0000000000   -1.4815451744

cl_f
spin 0
CL      0.0000000000    0.0000000000    1.5382369540
 F      0.0000000000    0.0000000000   -1.5382369540

si2_h6
spin 0
SI      0.0000000000    0.0000000000   -2.2115557721
SI      0.0000000000    0.0000000000    2.2115557721
 H     -2.2717107717   -1.3115728255    3.1851066961
 H      2.2717107717   -1.3115728255    3.1851066961
 H      0.0000000000   -2.6231456511   -3.1851066961
 H      2.2717107717    1.3115728255   -3.1851066961
 H     -2.2717107717    1.3115728255   -3.1851066961
 H      0.0000000000    2.6231456511    3.1851066961

c_h3_cl
spin 0
 C      0.0000000000    0.0000000000   -2.1213308048
 H     -0.9712407341    1.6822382978   -2.7675093782
 H     -0.9712407341   -1.6822382978   -2.7675093782
 H      1.9424814681    0.0000000000   -2.7675093782
CL      0.0000000000    0.0000000000    1.2370902206

h3_c_s_h
spin 0
 H      2.4151850856   -1.5678281732    0.0000000000
 H     -2.0620727773    2.7522536203    0.0000000000
 H      0.8159421075    2.9203504161   -1.6837534140
 H      0.8159421075    2.9203504161    1.6837534140
 C     -0.0902268570    2.1733908660    0.0000000000
 S     -0.0902268570   -1.2540920853    0.0000000000

h_o_cl
spin 0
 H     -1.7072351491    2.4777898178    0.0000000000
 O      0.0682946972    2.0711396825    0.0000000000
CL      0.0682946972   -1.1204185381    0.0000000000

s_o2
spin 0
 S      0.0000000000    0.0000000000    0.0000000000
 O      0.0000000000   -2.3377800194    1.3634373001
 O      0.0000000000    2.3377800194    1.3634373001



==> anc/molpro_energies.csv <==
system,method,basis,energy
h,HF,2z,-0.499278
h,CCSD ,2z,-0.499278
h,CCSDT,2z,-0.499278
h,HF,2dz,-0.499278
h,CCSD ,2dz,-0.499278
h,CCSDT,2dz,-0.499278
h,HF,3z,-0.499810
h,CCSD ,3z,-0.499810
h,CCSDT,3z,-0.499810
h,HF,3dz,-0.499810
h,CCSD ,3dz,-0.499810
h,CCSDT,3dz,-0.499810
h,HF,4z,-0.499946
h,CCSD ,4z,-0.499946
h,CCSDT,4z,-0.499946
h,HF,4dz,-0.499946
h,CCSD ,4dz,-0.499946
h,CCSDT,4dz,-0.499946
h,HF,5z,-0.499995
h,CCSD ,5z,-0.499995
h,CCSDT,5z,-0.499995
h,HF,5dz,-0.499995
h,CCSD ,5dz,-0.499995
h,CCSDT,5dz,-0.499995
li,HF,2z,-7.432420
li,CCSD ,2z,-7.432420
li,CCSDT,2z,-7.432420
li,HF,2dz,-7.432420
li,CCSD ,2dz,-7.432420
li,CCSDT,2dz,-7.432420
li,HF,3z,-7.432679
li,CCSD ,3z,-7.432679
li,CCSDT,3z,-7.432679
li,HF,3dz,-7.432679
li,CCSD ,3dz,-7.432679
li,CCSDT,3dz,-7.432679
li,HF,4z,-7.432695
li,CCSD ,4z,-7.432695
li,CCSDT,4z,-7.432695
li,HF,4dz,-7.432695
li,CCSD ,4dz,-7.432695
li,CCSDT,4dz,-7.432695
li,HF,5z,-7.432723
li,CCSD ,5z,-7.432723
li,CCSDT,5z,-7.432723
li,HF,5dz,-7.432723
li,CCSD ,5dz,-7.432723
li,CCSDT,5dz,-7.432723
be,HF,2z,-14.572338
be,CCSD ,2z,-14.616843
be,CCSDT,2z,-14.616843
be,HF,2dz,-14.572338
be,CCSD ,2dz,-14.616843
be,CCSDT,2dz,-14.616843
be,HF,3z,-14.572873
be,CCSD ,3z,-14.618427
be,CCSDT,3z,-14.618427
be,HF,3dz,-14.572873
be,CCSD ,3dz,-14.618427
be,CCSDT,3dz,-14.618427
be,HF,4z,-14.572968
be,CCSD ,4z,-14.618947
be,CCSDT,4z,-14.618947
be,HF,4dz,-14.572968
be,CCSD ,4dz,-14.618947
be,CCSDT,4dz,-14.618947
be,HF,5z,-14.573012
be,CCSD ,5z,-14.619077
be,CCSDT,5z,-14.619077
be,HF,5dz,-14.573012
be,CCSD ,5dz,-14.619077
be,CCSDT,5dz,-14.619077
c,HF,2z,-37.682418
c,CCSD ,2z,-37.759343
c,CCSDT,2z,-37.760318
c,HF,2dz,-37.682418
c,CCSD ,2dz,-37.759343
c,CCSDT,2dz,-37.760318
c,HF,3z,-37.686708
c,CCSD ,3z,-37.778529
c,CCSDT,3z,-37.780664
c,HF,3dz,-37.686708
c,CCSD ,3dz,-37.778529
c,CCSDT,3dz,-37.780664
c,HF,4z,-37.688298
c,CCSD ,4z,-37.783971
c,CCSDT,4z,-37.786439
c,HF,4dz,-37.688298
c,CCSD ,4dz,-37.783971
c,CCSDT,4dz,-37.786439
c,HF,5z,-37.688643
c,CCSD ,5z,-37.785553
c,CCSDT,5z,-37.788130
c,HF,5dz,-37.688643
c,CCSD ,5dz,-37.785553
c,CCSDT,5dz,-37.788130
n,HF,2z,-54.388414
n,CCSD ,2z,-54.477749
n,CCSDT,2z,-54.478377
n,HF,2dz,-54.388414
n,CCSD ,2dz,-54.477749
n,CCSDT,2dz,-54.478377
n,HF,3z,-54.397358
n,CCSD ,3z,-54.512187
n,CCSDT,3z,-54.514500
n,HF,3dz,-54.397358
n,CCSD ,3dz,-54.512187
n,CCSDT,3dz,-54.514500
n,HF,4z,-54.400176
n,CCSD ,4z,-54.521761
n,CCSDT,4z,-54.524613
n,HF,4dz,-54.400176
n,CCSD ,4dz,-54.521761
n,CCSDT,4dz,-54.524613
n,HF,5z,-54.400853
n,CCSD ,5z,-54.524689
n,CCSDT,5z,-54.527722
n,HF,5dz,-54.400853
n,CCSD ,5dz,-54.524689
n,CCSDT,5dz,-54.527722
o,HF,2z,-74.787513
o,CCSD ,2z,-74.909094
o,CCSDT,2z,-74.909867
o,HF,2dz,-74.787513
o,CCSD ,2dz,-74.909094
o,CCSDT,2dz,-74.909867
o,HF,3z,-74.805644
o,CCSD ,3z,-74.970849
o,CCSDT,3z,-74.973829
o,HF,3dz,-74.805644
o,CCSD ,3dz,-74.970849
o,CCSDT,3dz,-74.973829
o,HF,4z,-74.810844
o,CCSD ,4z,-74.989657
o,CCSDT,4z,-74.993429
o,HF,4dz,-74.810844
o,CCSD ,4dz,-74.989657
o,CCSDT,4dz,-74.993429
o,HF,5z,-74.812231
o,CCSD ,5z,-74.995891
o,CCSDT,5z,-74.999965
o,HF,5dz,-74.812231
o,CCSD ,5dz,-74.995891
o,CCSDT,5dz,-74.999965
f,HF,2z,-99.371862
f,CCSD ,2z,-99.526635
f,CCSDT,2z,-99.527536
f,HF,2dz,-99.371862
f,CCSD ,2dz,-99.526635
f,CCSDT,2dz,-99.527536
f,HF,3z,-99.400935
f,CCSD ,3z,-99.616669
f,CCSDT,3z,-99.620301
f,HF,3dz,-99.400935
f,CCSD ,3dz,-99.616669
f,CCSDT,3dz,-99.620301
f,HF,4z,-99.408952
f,CCSD ,4z,-99.645511
f,CCSDT,4z,-99.650193
f,HF,4dz,-99.408952
f,CCSD ,4dz,-99.645511
f,CCSDT,4dz,-99.650193
f,HF,5z,-99.411171
f,CCSD ,5z,-99.655442
f,CCSDT,5z,-99.660559
f,HF,5dz,-99.411171
f,CCSD ,5dz,-99.655442
f,CCSDT,5dz,-99.660559
na,HF,2z,-161.853027
na,CCSD ,2z,-161.853027
na,CCSDT,2z,-161.853027
na,HF,2dz,-161.853027
na,CCSD ,2dz,-161.853027
na,CCSDT,2dz,-161.853027
na,HF,3z,-161.857996
na,CCSD ,3z,-161.857996
na,CCSDT,3z,-161.857996
na,HF,3dz,-161.857996
na,CCSD ,3dz,-161.857996
na,CCSDT,3dz,-161.857996
na,HF,4z,-161.858676
na,CCSD ,4z,-161.858676
na,CCSDT,4z,-161.858676
na,HF,4dz,-161.858676
na,CCSD ,4dz,-161.858676
na,CCSDT,4dz,-161.858676
na,HF,5z,-161.858882
na,CCSD ,5z,-161.858882
na,CCSDT,5z,-161.858882
na,HF,5dz,-161.858882
na,CCSD ,5dz,-161.858882
na,CCSDT,5dz,-161.858882
si,HF,2z,-288.846437
si,CCSD ,2z,-288.913953
si,CCSDT,2z,-288.915055
si,HF,2dz,-288.846458
si,CCSD ,2dz,-288.915204
si,CCSDT,2dz,-288.916390
si,HF,3z,-288.852151
si,CCSD ,3z,-288.930444
si,CCSDT,3z,-288.933062
si,HF,3dz,-288.852169
si,CCSD ,3dz,-288.930721
si,CCSDT,3dz,-288.933376
si,HF,4z,-288.854107
si,CCSD ,4z,-288.934559
si,CCSDT,4z,-288.937572
si,HF,4dz,-288.854117
si,CCSD ,4dz,-288.934743
si,CCSDT,4dz,-288.937780
si,HF,5z,-288.854440
si,CCSD ,5z,-288.935771
si,CCSDT,5z,-288.938903
si,HF,5dz,-288.854442
si,CCSD ,5dz,-288.935876
si,CCSDT,5dz,-288.939025
p,HF,2z,-340.709014
p,CCSD ,2z,-340.790302
p,CCSDT,2z,-340.791314
p,HF,2dz,-340.709014
p,CCSD ,2dz,-340.792194
p,CCSDT,2dz,-340.793341
p,HF,3z,-340.715984
p,CCSD ,3z,-340.817156
p,CCSDT,3z,-340.820939
p,HF,3dz,-340.715984
p,CCSD ,3dz,-340.817626
p,CCSDT,3dz,-340.821492
p,HF,4z,-340.718335
p,CCSD ,4z,-340.823301
p,CCSDT,4z,-340.827834
p,HF,4dz,-340.718335
p,CCSD ,4dz,-340.823627
p,CCSDT,4dz,-340.828211
p,HF,5z,-340.718677
p,CCSD ,5z,-340.825217
p,CCSDT,5z,-340.829979
p,HF,5dz,-340.718677
p,CCSD ,5dz,-340.825392
p,CCSDT,5dz,-340.830185
s,HF,2z,-397.492840
s,CCSD ,2z,-397.599301
s,CCSDT,2z,-397.600510
s,HF,2dz,-397.492870
s,CCSD ,2dz,-397.602616
s,CCSDT,2dz,-397.604075
s,HF,3z,-397.503612
s,CCSD ,3z,-397.648487
s,CCSDT,3z,-397.653288
s,HF,3dz,-397.503633
s,CCSD ,3dz,-397.649421
s,CCSDT,3dz,-397.654382
s,HF,4z,-397.506631
s,CCSD ,4z,-397.661068
s,CCSDT,4z,-397.667036
s,HF,4dz,-397.506643
s,CCSD ,4dz,-397.661707
s,CCSDT,4dz,-397.667772
s,HF,5z,-397.507108
s,CCSD ,5z,-397.664921
s,CCSDT,5z,-397.671259
s,HF,5dz,-397.507111
s,CCSD ,5dz,-397.665276
s,CCSDT,5dz,-397.671669
cl,HF,2z,-459.467181
cl,CCSD ,2z,-459.597635
cl,CCSDT,2z,-459.598864
cl,HF,2dz,-459.467218
cl,CCSD ,2dz,-459.602422
cl,CCSDT,2dz,-459.604002
cl,HF,3z,-459.479837
cl,CCSD ,3z,-459.666087
cl,CCSDT,3z,-459.671780
cl,HF,3dz,-459.479863
cl,CCSD ,3dz,-459.667573
cl,CCSDT,3dz,-459.673530
cl,HF,4z,-459.483237
cl,CCSD ,4z,-459.685941
cl,CCSDT,4z,-459.693269
cl,HF,4dz,-459.483251
cl,CCSD ,4dz,-459.686970
cl,CCSDT,4dz,-459.694453
cl,HF,5z,-459.483779
cl,CCSD ,5z,-459.692017
cl,CCSDT,5z,-459.699896
cl,HF,5dz,-459.483781
cl,CCSD ,5dz,-459.692591
cl,CCSDT,5dz,-459.700551
li_h,HF,2z,-7.983620
li_h,CCSD ,2z,-8.014358
li_h,CCSDT,2z,-8.014358
li_h,HF,2dz,-7.983620
li_h,CCSD ,2dz,-8.014358
li_h,CCSDT,2dz,-8.014358
li_h,HF,3z,-7.986635
li_h,CCSD ,3z,-8.022303
li_h,CCSDT,3z,-8.022303
li_h,HF,3dz,-7.986635
li_h,CCSD ,3dz,-8.022303
li_h,CCSDT,3dz,-8.022303
li_h,HF,4z,-7.987179
li_h,CCSD ,4z,-8.023909
li_h,CCSDT,4z,-8.023909
li_h,HF,4dz,-7.987179
li_h,CCSD ,4dz,-8.023909
li_h,CCSDT,4dz,-8.023909
li_h,HF,5z,-7.987326
li_h,CCSD ,5z,-8.024351
li_h,CCSDT,5z,-8.024351
li_h,HF,5dz,-7.987326
li_h,CCSD ,5dz,-8.024351
li_h,CCSDT,5dz,-8.024351
be_h,HF,2z,-15.149431
be_h,CCSD ,2z,-15.187812
be_h,CCSDT,2z,-15.188225
be_h,HF,2dz,-15.149431
be_h,CCSD ,2dz,-15.187812
be_h,CCSDT,2dz,-15.188225
be_h,HF,3z,-15.152065
be_h,CCSD ,3z,-15.195146
be_h,CCSDT,3z,-15.195683
be_h,HF,3dz,-15.152065
be_h,CCSD ,3dz,-15.195146
be_h,CCSDT,3dz,-15.195683
be_h,HF,4z,-15.153065
be_h,CCSD ,4z,-15.197562
be_h,CCSDT,4z,-15.198142
be_h,HF,4dz,-15.153065
be_h,CCSD ,4dz,-15.197562
be_h,CCSDT,4dz,-15.198142
be_h,HF,5z,-15.153212
be_h,CCSD ,5z,-15.198059
be_h,CCSDT,5z,-15.198655
be_h,HF,5dz,-15.153212
be_h,CCSD ,5dz,-15.198059
be_h,CCSDT,5dz,-15.198655
c_h,HF,2z,-38.268782
c_h,CCSD ,2z,-38.377797
c_h,CCSDT,2z,-38.379665
c_h,HF,2dz,-38.268782
c_h,CCSD ,2dz,-38.377797
c_h,CCSDT,2dz,-38.379665
c_h,HF,3z,-38.276942
c_h,CCSD ,3z,-38.406962
c_h,CCSDT,3z,-38.410340
c_h,HF,3dz,-38.276942
c_h,CCSD ,3dz,-38.406962
c_h,CCSDT,3dz,-38.410340
c_h,HF,4z,-38.279231
c_h,CCSD ,4z,-38.414964
c_h,CCSDT,4z,-38.418766
c_h,HF,4dz,-38.279231
c_h,CCSD ,4dz,-38.414964
c_h,CCSDT,4dz,-38.418766
c_h,HF,5z,-38.279800
c_h,CCSD ,5z,-38.417322
c_h,CCSDT,5z,-38.421272
c_h,HF,5dz,-38.279800
c_h,CCSD ,5dz,-38.417322
c_h,CCSDT,5dz,-38.421272
c_h2_triplet,HF,2z,-38.921399
c_h2_triplet,CCSD ,2z,-39.039449
c_h2_triplet,CCSDT,2z,-39.041210
c_h2_triplet,HF,2dz,-38.921399
c_h2_triplet,CCSD ,2dz,-39.039449
c_h2_triplet,CCSDT,2dz,-39.041210
c_h2_triplet,HF,3z,-38.932174
c_h2_triplet,CCSD ,3z,-39.074321
c_h2_triplet,CCSDT,3z,-39.077782
c_h2_triplet,HF,3dz,-38.932174
c_h2_triplet,CCSD ,3dz,-39.074321
c_h2_triplet,CCSDT,3dz,-39.077782
c_h2_triplet,HF,4z,-38.934631
c_h2_triplet,CCSD ,4z,-39.083334
c_h2_triplet,CCSDT,4z,-39.087266
c_h2_triplet,HF,4dz,-38.934631
c_h2_triplet,CCSD ,4dz,-39.083334
c_h2_triplet,CCSDT,4dz,-39.087266
c_h2_triplet,HF,5z,-38.935250
c_h2_triplet,CCSD ,5z,-39.085924
c_h2_triplet,CCSDT,5z,-39.090009
c_h2_triplet,HF,5dz,-38.935250
c_h2_triplet,CCSD ,5dz,-39.085924
c_h2_triplet,CCSDT,5dz,-39.090009
c_h2_singlet,HF,2z,-38.881093
c_h2_singlet,CCSD ,2z,-39.019098
c_h2_singlet,CCSDT,2z,-39.021988
c_h2_singlet,HF,2dz,-38.881093
c_h2_singlet,CCSD ,2dz,-39.019098
c_h2_singlet,CCSDT,2dz,-39.021988
c_h2_singlet,HF,3z,-38.892394
c_h2_singlet,CCSD ,3z,-39.056549
c_h2_singlet,CCSDT,3z,-39.061357
c_h2_singlet,HF,3dz,-38.892394
c_h2_singlet,CCSD ,3dz,-39.056549
c_h2_singlet,CCSDT,3dz,-39.061357
c_h2_singlet,HF,4z,-38.895172
c_h2_singlet,CCSD ,4z,-39.066562
c_h2_singlet,CCSDT,4z,-39.071904
c_h2_singlet,HF,4dz,-38.895172
c_h2_singlet,CCSD ,4dz,-39.066562
c_h2_singlet,CCSDT,4dz,-39.071904
c_h2_singlet,HF,5z,-38.895907
c_h2_singlet,CCSD ,5z,-39.069509
c_h2_singlet,CCSDT,5z,-39.075034
c_h2_singlet,HF,5dz,-38.895907
c_h2_singlet,CCSD ,5dz,-39.069509
c_h2_singlet,CCSDT,5dz,-39.075034
c_h3,HF,2z,-39.559609
c_h3,CCSD ,2z,-39.712984
c_h3,CCSDT,2z,-39.715603
c_h3,HF,2dz,-39.559609
c_h3,CCSD ,2dz,-39.712984
c_h3,CCSDT,2dz,-39.715603
c_h3,HF,3z,-39.573041
c_h3,CCSD ,3z,-39.756160
c_h3,CCSDT,3z,-39.760940
c_h3,HF,3dz,-39.573041
c_h3,CCSD ,3dz,-39.756160
c_h3,CCSDT,3dz,-39.760940
c_h3,HF,4z,-39.575795
c_h3,CCSD ,4z,-39.767072
c_h3,CCSDT,4z,-39.772422
c_h3,HF,4dz,-39.575795
c_h3,CCSD ,4dz,-39.767072
c_h3,CCSDT,4dz,-39.772422
c_h3,HF,5z,-39.576529
c_h3,CCSD ,5z,-39.770238
c_h3,CCSDT,5z,-39.775772
c_h3,HF,5dz,-39.576529
c_h3,CCSD ,5dz,-39.770238
c_h3,CCSDT,5dz,-39.775772
c_h4,HF,2z,-40.198652
c_h4,CCSD ,2z,-40.383134
c_h4,CCSDT,2z,-40.386820
c_h4,HF,2dz,-40.198652
c_h4,CCSD ,2dz,-40.383134
c_h4,CCSDT,2dz,-40.386820
c_h4,HF,3z,-40.213424
c_h4,CCSD ,3z,-40.431815
c_h4,CCSDT,3z,-40.438078
c_h4,HF,3dz,-40.213424
c_h4,CCSD ,3dz,-40.431815
c_h4,CCSDT,3dz,-40.438078
c_h4,HF,4z,-40.216246
c_h4,CCSD ,4z,-40.443975
c_h4,CCSDT,4z,-40.450880
c_h4,HF,4dz,-40.216246
c_h4,CCSD ,4dz,-40.443975
c_h4,CCSDT,4dz,-40.450880
c_h4,HF,5z,-40.216988
c_h4,CCSD ,5z,-40.447445
c_h4,CCSDT,5z,-40.454542
c_h4,HF,5dz,-40.216988
c_h4,CCSD ,5dz,-40.447445
c_h4,CCSDT,5dz,-40.454542
n_h,HF,2z,-54.959580
n_h,CCSD ,2z,-55.089671
n_h,CCSDT,2z,-55.091247
n_h,HF,2dz,-54.959580
n_h,CCSD ,2dz,-55.089671
n_h,CCSDT,2dz,-55.091247
n_h,HF,3z,-54.973562
n_h,CCSD ,3z,-55.136672
n_h,CCSDT,3z,-55.140570
n_h,HF,3dz,-54.973562
n_h,CCSD ,3dz,-55.136672
n_h,CCSDT,3dz,-55.140570
n_h,HF,4z,-54.977304
n_h,CCSD ,4z,-55.149865
n_h,CCSDT,4z,-55.154468
n_h,HF,4dz,-54.977304
n_h,CCSD ,4dz,-55.149865
n_h,CCSDT,4dz,-55.154468
n_h,HF,5z,-54.978294
n_h,CCSD ,5z,-55.153996
n_h,CCSDT,5z,-55.158853
n_h,HF,5dz,-54.978294
n_h,CCSD ,5dz,-55.153996
n_h,CCSDT,5dz,-55.158853
n_h2,HF,2z,-55.562848
n_h2,CCSD ,2z,-55.729886
n_h2,CCSDT,2z,-55.732542
n_h2,HF,2dz,-55.562848
n_h2,CCSD ,2dz,-55.729886
n_h2,CCSDT,2dz,-55.732542
n_h2,HF,3z,-55.581130
n_h2,CCSD ,3z,-55.787871
n_h2,CCSDT,3z,-55.793572
n_h2,HF,3dz,-55.581130
n_h2,CCSD ,3dz,-55.787871
n_h2,CCSDT,3dz,-55.793572
n_h2,HF,4z,-55.585684
n_h2,CCSD ,4z,-55.804186
n_h2,CCSDT,4z,-55.810775
n_h2,HF,4dz,-55.585684
n_h2,CCSD ,4dz,-55.804186
n_h2,CCSDT,4dz,-55.810775
n_h2,HF,5z,-55.586985
n_h2,CCSD ,5z,-55.809357
n_h2,CCSDT,5z,-55.816273
n_h2,HF,5dz,-55.586985
n_h2,CCSD ,5dz,-55.809357
n_h2,CCSDT,5dz,-55.816273
n_h3,HF,2z,-56.195635
n_h3,CCSD ,2z,-56.398083
n_h3,CCSDT,2z,-56.401866
n_h3,HF,2dz,-56.195635
n_h3,CCSD ,2dz,-56.398083
n_h3,CCSDT,2dz,-56.401866
n_h3,HF,3z,-56.217913
n_h3,CCSD ,3z,-56.465497
n_h3,CCSDT,3z,-56.473122
n_h3,HF,3dz,-56.217913
n_h3,CCSD ,3dz,-56.465497
n_h3,CCSDT,3dz,-56.473122
n_h3,HF,4z,-56.223148
n_h3,CCSD ,4z,-56.484345
n_h3,CCSDT,4z,-56.493033
n_h3,HF,4dz,-56.223148
n_h3,CCSD ,4dz,-56.484345
n_h3,CCSDT,4dz,-56.493033
n_h3,HF,5z,-56.224774
n_h3,CCSD ,5z,-56.490378
n_h3,CCSDT,5z,-56.499446
n_h3,HF,5dz,-56.224774
n_h3,CCSD ,5dz,-56.490378
n_h3,CCSDT,5dz,-56.499446
o_h,HF,2z,-75.390010
o_h,CCSD ,2z,-75.557476
o_h,CCSDT,2z,-75.559234
o_h,HF,2dz,-75.390010
o_h,CCSD ,2dz,-75.557476
o_h,CCSDT,2dz,-75.559234
o_h,HF,3z,-75.414466
o_h,CCSD ,3z,-75.632525
o_h,CCSDT,3z,-75.637675
o_h,HF,3dz,-75.414466
o_h,CCSD ,3dz,-75.632525
o_h,CCSDT,3dz,-75.637675
o_h,HF,4z,-75.420897
o_h,CCSD ,4z,-75.655342
o_h,CCSDT,4z,-75.661586
o_h,HF,4dz,-75.420897
o_h,CCSD ,4dz,-75.655342
o_h,CCSDT,4dz,-75.661586
o_h,HF,5z,-75.422691
o_h,CCSD ,5z,-75.662896
o_h,CCSDT,5z,-75.669569
o_h,HF,5dz,-75.422691
o_h,CCSD ,5dz,-75.662896
o_h,CCSDT,5dz,-75.669569
h2_o,HF,2z,-76.026780
h2_o,CCSD ,2z,-76.237998
h2_o,CCSDT,2z,-76.241033
h2_o,HF,2dz,-76.026780
h2_o,CCSD ,2dz,-76.237998
h2_o,CCSDT,2dz,-76.241033
h2_o,HF,3z,-76.057141
h2_o,CCSD ,3z,-76.324546
h2_o,CCSDT,3z,-76.332192
h2_o,HF,3dz,-76.057141
h2_o,CCSD ,3dz,-76.324546
h2_o,CCSDT,3dz,-76.332192
h2_o,HF,4z,-76.064806
h2_o,CCSD ,4z,-76.350801
h2_o,CCSDT,4z,-76.359794
h2_o,HF,4dz,-76.064806
h2_o,CCSD ,4dz,-76.350801
h2_o,CCSDT,4dz,-76.359794
h2_o,HF,5z,-76.067061
h2_o,CCSD ,5z,-76.359519
h2_o,CCSDT,5z,-76.369041
h2_o,HF,5dz,-76.067061
h2_o,CCSD ,5dz,-76.359519
h2_o,CCSDT,5dz,-76.369041
h_f,HF,2z,-100.019419
h_f,CCSD ,2z,-100.226226
h_f,CCSDT,2z,-100.228146
h_f,HF,2dz,-100.019419
h_f,CCSD ,2dz,-100.226226
h_f,CCSDT,2dz,-100.228146
h_f,HF,3z,-100.058021
h_f,CCSD ,3z,-100.331991
h_f,CCSDT,3z,-100.338356
h_f,HF,3dz,-100.058021
h_f,CCSD ,3dz,-100.331991
h_f,CCSDT,3dz,-100.338356
h_f,HF,4z,-100.067695
h_f,CCSD ,4z,-100.365348
h_f,CCSDT,4z,-100.373180
h_f,HF,4dz,-100.067695
h_f,CCSD ,4dz,-100.365348
h_f,CCSDT,4dz,-100.373180
h_f,HF,5z,-100.070440
h_f,CCSD ,5z,-100.376741
h_f,CCSDT,5z,-100.385175
h_f,HF,5dz,-100.070440
h_f,CCSD ,5dz,-100.376741
h_f,CCSDT,5dz,-100.385175
si_h2_singlet,HF,2z,-290.018414
si_h2_singlet,CCSD ,2z,-290.135081
si_h2_singlet,CCSDT,2z,-290.137309
si_h2_singlet,HF,2dz,-290.021950
si_h2_singlet,CCSD ,2dz,-290.139321
si_h2_singlet,CCSDT,2dz,-290.141610
si_h2_singlet,HF,3z,-290.030362
si_h2_singlet,CCSD ,3z,-290.167017
si_h2_singlet,CCSDT,3z,-290.170700
si_h2_singlet,HF,3dz,-290.031877
si_h2_singlet,CCSD ,3dz,-290.168591
si_h2_singlet,CCSDT,3dz,-290.172285
si_h2_singlet,HF,4z,-290.033939
si_h2_singlet,CCSD ,4z,-290.175887
si_h2_singlet,CCSDT,4z,-290.180025
si_h2_singlet,HF,4dz,-290.034741
si_h2_singlet,CCSD ,4dz,-290.176786
si_h2_singlet,CCSDT,4dz,-290.180931
si_h2_singlet,HF,5z,-290.035167
si_h2_singlet,CCSD ,5z,-290.178726
si_h2_singlet,CCSDT,5z,-290.183006
si_h2_singlet,HF,5dz,-290.035316
si_h2_singlet,CCSD ,5dz,-290.178970
si_h2_singlet,CCSDT,5dz,-290.183262
si_h2_triplet,HF,2z,-290.009724
si_h2_triplet,CCSD ,2z,-290.105689
si_h2_triplet,CCSDT,2z,-290.107533
si_h2_triplet,HF,2dz,-290.009724
si_h2_triplet,CCSD ,2dz,-290.105689
si_h2_triplet,CCSDT,2dz,-290.107533
si_h2_triplet,HF,3z,-290.021760
si_h2_triplet,CCSD ,3z,-290.135534
si_h2_triplet,CCSDT,3z,-290.138689
si_h2_triplet,HF,3dz,-290.023218
si_h2_triplet,CCSD ,3dz,-290.136911
si_h2_triplet,CCSDT,3dz,-290.140074
si_h2_triplet,HF,4z,-290.025655
si_h2_triplet,CCSD ,4z,-290.144219
si_h2_triplet,CCSDT,4z,-290.147805
si_h2_triplet,HF,4dz,-290.026394
si_h2_triplet,CCSD ,4dz,-290.144977
si_h2_triplet,CCSDT,4dz,-290.148567
si_h2_triplet,HF,5z,-290.026780
si_h2_triplet,CCSD ,5z,-290.146773
si_h2_triplet,CCSDT,5z,-290.150492
si_h2_triplet,HF,5dz,-290.026928
si_h2_triplet,CCSD ,5dz,-290.146976
si_h2_triplet,CCSDT,5dz,-290.150705
si_h3,HF,2z,-290.623525
si_h3,CCSD ,2z,-290.745913
si_h3,CCSDT,2z,-290.748092
si_h3,HF,2dz,-290.628807
si_h3,CCSD ,2dz,-290.751287
si_h3,CCSDT,2dz,-290.753504
si_h3,HF,3z,-290.638710
si_h3,CCSD ,3z,-290.782927
si_h3,CCSDT,3z,-290.786444
si_h3,HF,3dz,-290.640972
si_h3,CCSD ,3dz,-290.785014
si_h3,CCSDT,3dz,-290.788523
si_h3,HF,4z,-290.643439
si_h3,CCSD ,4z,-290.793857
si_h3,CCSDT,4z,-290.797819
si_h3,HF,4dz,-290.644595
si_h3,CCSD ,4dz,-290.794999
si_h3,CCSDT,4dz,-290.798958
si_h3,HF,5z,-290.645015
si_h3,CCSD ,5z,-290.797191
si_h3,CCSDT,5z,-290.801290
si_h3,HF,5dz,-290.645239
si_h3,CCSD ,5dz,-290.797459
si_h3,CCSDT,5dz,-290.801566
si_h4,HF,2z,-291.242775
si_h4,CCSD ,2z,-291.390098
si_h4,CCSDT,2z,-291.392525
si_h4,HF,2dz,-291.249988
si_h4,CCSD ,2dz,-291.397274
si_h4,CCSDT,2dz,-291.399717
si_h4,HF,3z,-291.260570
si_h4,CCSD ,3z,-291.433492
si_h4,CCSDT,3z,-291.437303
si_h4,HF,3dz,-291.263593
si_h4,CCSD ,3dz,-291.436315
si_h4,CCSDT,3dz,-291.440104
si_h4,HF,4z,-291.266067
si_h4,CCSD ,4z,-291.446445
si_h4,CCSDT,4z,-291.450704
si_h4,HF,4dz,-291.267613
si_h4,CCSD ,4dz,-291.447985
si_h4,CCSDT,4dz,-291.452234
si_h4,HF,5z,-291.268082
si_h4,CCSD ,5z,-291.450502
si_h4,CCSDT,5z,-291.454895
si_h4,HF,5dz,-291.268358
si_h4,CCSD ,5dz,-291.450827
si_h4,CCSDT,5dz,-291.455226
p_h2,HF,2z,-341.867527
p_h2,CCSD ,2z,-342.005452
p_h2,CCSDT,2z,-342.008334
p_h2,HF,2dz,-341.871191
p_h2,CCSD ,2dz,-342.010352
p_h2,CCSDT,2dz,-342.013377
p_h2,HF,3z,-341.881544
p_h2,CCSD ,3z,-342.050804
p_h2,CCSDT,3z,-342.056495
p_h2,HF,3dz,-341.883329
p_h2,CCSD ,3dz,-342.052785
p_h2,CCSDT,3dz,-342.058528
p_h2,HF,4z,-341.885766
p_h2,CCSD ,4z,-342.063183
p_h2,CCSDT,4z,-342.069732
p_h2,HF,4dz,-341.886711
p_h2,CCSD ,4dz,-342.064373
p_h2,CCSDT,4dz,-342.070958
p_h2,HF,5z,-341.887143
p_h2,CCSD ,5z,-342.067259
p_h2,CCSDT,5z,-342.074087
p_h2,HF,5dz,-341.887340
p_h2,CCSD ,5dz,-342.067641
p_h2,CCSDT,5dz,-342.074498
p_h3,HF,2z,-342.470314
p_h3,CCSD ,2z,-342.633675
p_h3,CCSDT,2z,-342.637272
p_h3,HF,2dz,-342.475918
p_h3,CCSD ,2dz,-342.640124
p_h3,CCSDT,2dz,-342.643853
p_h3,HF,3z,-342.487400
p_h3,CCSD ,3z,-342.685768
p_h3,CCSDT,3z,-342.692410
p_h3,HF,3dz,-342.490108
p_h3,CCSD ,3dz,-342.688513
p_h3,CCSDT,3dz,-342.695186
p_h3,HF,4z,-342.492399
p_h3,CCSD ,4z,-342.700387
p_h3,CCSDT,4z,-342.707960
p_h3,HF,4dz,-342.493823
p_h3,CCSD ,4dz,-342.701995
p_h3,CCSDT,4dz,-342.709593
p_h3,HF,5z,-342.494277
p_h3,CCSD ,5z,-342.705344
p_h3,CCSDT,5z,-342.713218
p_h3,HF,5dz,-342.494562
p_h3,CCSD ,5dz,-342.705791
p_h3,CCSDT,5dz,-342.713691
h2_s,HF,2z,-398.694525
h2_s,CCSD ,2z,-398.861523
h2_s,CCSDT,2z,-398.864845
h2_s,HF,2dz,-398.698718
h2_s,CCSD ,2dz,-398.868198
h2_s,CCSDT,2dz,-398.871830
h2_s,HF,3z,-398.712941
h2_s,CCSD ,3z,-398.927526
h2_s,CCSDT,3z,-398.935375
h2_s,HF,3dz,-398.715044
h2_s,CCSD ,3dz,-398.930184
h2_s,CCSDT,3dz,-398.938175
h2_s,HF,4z,-398.717935
h2_s,CCSD ,4z,-398.946209
h2_s,CCSDT,4z,-398.955517
h2_s,HF,4dz,-398.719112
h2_s,CCSD ,4dz,-398.947886
h2_s,CCSDT,4dz,-398.957280
h2_s,HF,5z,-398.719668
h2_s,CCSD ,5z,-398.952420
h2_s,CCSDT,5z,-398.962202
h2_s,HF,5dz,-398.719910
h2_s,CCSD ,5dz,-398.953006
h2_s,CCSDT,5dz,-398.962845
h_cl,HF,2z,-460.089444
h_cl,CCSD ,2z,-460.252141
h_cl,CCSDT,2z,-460.254488
h_cl,HF,2dz,-460.091596
h_cl,CCSD ,2dz,-460.258588
h_cl,CCSDT,2dz,-460.261354
h_cl,HF,3z,-460.106819
h_cl,CCSD ,3z,-460.329559
h_cl,CCSDT,3z,-460.337211
h_cl,HF,3dz,-460.107893
h_cl,CCSD ,3dz,-460.331899
h_cl,CCSDT,3dz,-460.339824
h_cl,HF,4z,-460.111223
h_cl,CCSD ,4z,-460.352617
h_cl,CCSDT,4z,-460.362131
h_cl,HF,4dz,-460.111852
h_cl,CCSD ,4dz,-460.354187
h_cl,CCSDT,4dz,-460.363859
h_cl,HF,5z,-460.112432
h_cl,CCSD ,5z,-460.360005
h_cl,CCSDT,5z,-460.370146
h_cl,HF,5dz,-460.112569
h_cl,CCSD ,5dz,-460.360715
h_cl,CCSDT,5dz,-460.370945
li2,HF,2z,-14.869499
li2,CCSD ,2z,-14.900548
li2,CCSDT,2z,-14.900548
li2,HF,2dz,-14.869499
li2,CCSD ,2dz,-14.900548
li2,CCSDT,2dz,-14.900548
li2,HF,3z,-14.871339
li2,CCSD ,3z,-14.903162
li2,CCSDT,3z,-14.903162
li2,HF,3dz,-14.871339
li2,CCSD ,3dz,-14.903162
li2,CCSDT,3dz,-14.903162
li2,HF,4z,-14.871482
li2,CCSD ,4z,-14.903673
li2,CCSDT,4z,-14.903673
li2,HF,4dz,-14.871482
li2,CCSD ,4dz,-14.903673
li2,CCSDT,4dz,-14.903673
li2,HF,5z,-14.871551
li2,CCSD ,5z,-14.903795
li2,CCSDT,5z,-14.903795
li2,HF,5dz,-14.871551
li2,CCSD ,5dz,-14.903795
li2,CCSDT,5dz,-14.903795
li_f,HF,2z,-106.945126
li_f,CCSD ,2z,-107.152227
li_f,CCSDT,2z,-107.154932
li_f,HF,2dz,-106.945126
li_f,CCSD ,2dz,-107.152227
li_f,CCSDT,2dz,-107.154932
li_f,HF,3z,-106.980120
li_f,CCSD ,3z,-107.255878
li_f,CCSDT,3z,-107.263539
li_f,HF,3dz,-106.980120
li_f,CCSD ,3dz,-107.255878
li_f,CCSDT,3dz,-107.263539
li_f,HF,4z,-106.990661
li_f,CCSD ,4z,-107.290797
li_f,CCSDT,4z,-107.300115
li_f,HF,4dz,-106.990661
li_f,CCSD ,4dz,-107.290797
li_f,CCSDT,4dz,-107.300115
li_f,HF,5z,-106.993024
li_f,CCSD ,5z,-107.302192
li_f,CCSDT,5z,-107.312139
li_f,HF,5dz,-106.993024
li_f,CCSD ,5dz,-107.302192
li_f,CCSDT,5dz,-107.312139
c2_h2,HF,2z,-76.825786
c2_h2,CCSD ,2z,-77.098107
c2_h2,CCSDT,2z,-77.109143
c2_h2,HF,2dz,-76.825786
c2_h2,CCSD ,2dz,-77.098107
c2_h2,CCSDT,2dz,-77.109143
c2_h2,HF,3z,-76.849428
c2_h2,CCSD ,3z,-77.171182
c2_h2,CCSDT,3z,-77.187546
c2_h2,HF,3dz,-76.849428
c2_h2,CCSD ,3dz,-77.171182
c2_h2,CCSDT,3dz,-77.187546
c2_h2,HF,4z,-76.854439
c2_h2,CCSD ,4z,-77.191602
c2_h2,CCSDT,4z,-77.209285
c2_h2,HF,4dz,-76.854439
c2_h2,CCSD ,4dz,-77.191602
c2_h2,CCSDT,4dz,-77.209285
c2_h2,HF,5z,-76.855558
c2_h2,CCSD ,5z,-77.197628
c2_h2,CCSDT,5z,-77.215756
c2_h2,HF,5dz,-76.855558
c2_h2,CCSD ,5dz,-77.197628
c2_h2,CCSDT,5dz,-77.215756
c2_h4,HF,2z,-78.040075
c2_h4,CCSD ,2z,-78.344850
c2_h4,CCSDT,2z,-78.354582
c2_h4,HF,2dz,-78.040075
c2_h4,CCSD ,2dz,-78.344850
c2_h4,CCSDT,2dz,-78.354582
c2_h4,HF,3z,-78.063798
c2_h4,CCSD ,3z,-78.423710
c2_h4,CCSDT,3z,-78.438652
c2_h4,HF,3dz,-78.063798
c2_h4,CCSD ,3dz,-78.423710
c2_h4,CCSDT,3dz,-78.438652
c2_h4,HF,4z,-78.069074
c2_h4,CCSD ,4z,-78.445364
c2_h4,CCSDT,4z,-78.461620
c2_h4,HF,4dz,-78.069074
c2_h4,CCSD ,4dz,-78.445364
c2_h4,CCSDT,4dz,-78.461620
c2_h4,HF,5z,-78.070409
c2_h4,CCSD ,5z,-78.451754
c2_h4,CCSDT,5z,-78.468443
c2_h4,HF,5dz,-78.070409
c2_h4,CCSD ,5dz,-78.451754
c2_h4,CCSDT,5dz,-78.468443
c2_h6,HF,2z,-79.234883
c2_h6,CCSD ,2z,-79.573658
c2_h6,CCSDT,2z,-79.581898
c2_h6,HF,2dz,-79.234883
c2_h6,CCSD ,2dz,-79.573658
c2_h6,CCSDT,2dz,-79.581898
c2_h6,HF,3z,-79.259936
c2_h6,CCSD ,3z,-79.660968
c2_h6,CCSDT,3z,-79.674395
c2_h6,HF,3dz,-79.259936
c2_h6,CCSD ,3dz,-79.660968
c2_h6,CCSDT,3dz,-79.674395
c2_h6,HF,4z,-79.265188
c2_h6,CCSD ,4z,-79.683998
c2_h6,CCSDT,4z,-79.698699
c2_h6,HF,4dz,-79.265188
c2_h6,CCSD ,4dz,-79.683998
c2_h6,CCSDT,4dz,-79.698699
c2_h6,HF,5z,-79.266529
c2_h6,CCSD ,5z,-79.690729
c2_h6,CCSDT,5z,-79.705833
c2_h6,HF,5dz,-79.266529
c2_h6,CCSD ,5dz,-79.690729
c2_h6,CCSDT,5dz,-79.705833
c_n,HF,2z,-92.196047
c_n,CCSD ,2z,-92.476755
c_n,CCSDT,2z,-92.490625
c_n,HF,2dz,-92.196047
c_n,CCSD ,2dz,-92.476755
c_n,CCSDT,2dz,-92.490625
c_n,HF,3z,-92.217434
c_n,CCSD ,3z,-92.547511
c_n,CCSDT,3z,-92.567495
c_n,HF,3dz,-92.217434
c_n,CCSD ,3dz,-92.547511
c_n,CCSDT,3dz,-92.567495
c_n,HF,4z,-92.223687
c_n,CCSD ,4z,-92.570190
c_n,CCSDT,4z,-92.591704
c_n,HF,4dz,-92.223687
c_n,CCSD ,4dz,-92.570190
c_n,CCSDT,4dz,-92.591704
c_n,HF,5z,-92.224891
c_n,CCSD ,5z,-92.577087
c_n,CCSDT,5z,-92.599158
c_n,HF,5dz,-92.224891
c_n,CCSD ,5dz,-92.577087
c_n,CCSDT,5dz,-92.599158
h_c_n,HF,2z,-92.883246
h_c_n,CCSD ,2z,-93.176426
h_c_n,CCSDT,2z,-93.188281
h_c_n,HF,2dz,-92.883246
h_c_n,CCSD ,2dz,-93.176426
h_c_n,CCSDT,2dz,-93.188281
h_c_n,HF,3z,-92.908055
h_c_n,CCSD ,3z,-93.257249
h_c_n,CCSDT,3z,-93.275116
h_c_n,HF,3dz,-92.908055
h_c_n,CCSD ,3dz,-93.257249
h_c_n,CCSDT,3dz,-93.275116
h_c_n,HF,4z,-92.914365
h_c_n,CCSD ,4z,-93.281910
h_c_n,CCSDT,4z,-93.301278
h_c_n,HF,4dz,-92.914365
h_c_n,CCSD ,4dz,-93.281910
h_c_n,CCSDT,4dz,-93.301278
h_c_n,HF,5z,-92.915671
h_c_n,CCSD ,5z,-93.289410
h_c_n,CCSDT,5z,-93.309316
h_c_n,HF,5dz,-92.915671
h_c_n,CCSD ,5dz,-93.289410
h_c_n,CCSDT,5dz,-93.309316
c_o,HF,2z,-112.748153
c_o,CCSD ,2z,-113.043969
c_o,CCSDT,2z,-113.054881
c_o,HF,2dz,-112.748153
c_o,CCSD ,2dz,-113.043969
c_o,CCSDT,2dz,-113.054881
c_o,HF,3z,-112.778967
c_o,CCSD ,3z,-113.138357
c_o,CCSDT,3z,-113.155567
c_o,HF,3dz,-112.778967
c_o,CCSD ,3dz,-113.138357
c_o,CCSDT,3dz,-113.155567
c_o,HF,4z,-112.787360
c_o,CCSD ,4z,-113.168992
c_o,CCSDT,4z,-113.187812
c_o,HF,4dz,-112.787360
c_o,CCSD ,4dz,-113.168992
c_o,CCSDT,4dz,-113.187812
c_o,HF,5z,-112.789118
c_o,CCSD ,5z,-113.178648
c_o,CCSDT,5z,-113.198075
c_o,HF,5dz,-112.789118
c_o,CCSD ,5dz,-113.178648
c_o,CCSDT,5dz,-113.198075
h_c_o,HF,2z,-113.253526
h_c_o,CCSD ,2z,-113.565310
h_c_o,CCSDT,2z,-113.576014
h_c_o,HF,2dz,-113.253526
h_c_o,CCSD ,2dz,-113.565310
h_c_o,CCSDT,2dz,-113.576014
h_c_o,HF,3z,-113.286703
h_c_o,CCSD ,3z,-113.666772
h_c_o,CCSDT,3z,-113.684096
h_c_o,HF,3dz,-113.286703
h_c_o,CCSD ,3dz,-113.666772
h_c_o,CCSDT,3dz,-113.684096
h_c_o,HF,4z,-113.295541
h_c_o,CCSD ,4z,-113.698796
h_c_o,CCSDT,4z,-113.717880
h_c_o,HF,4dz,-113.295541
h_c_o,CCSD ,4dz,-113.698796
h_c_o,CCSDT,4dz,-113.717880
h_c_o,HF,5z,-113.297659
h_c_o,CCSD ,5z,-113.709014
h_c_o,CCSDT,5z,-113.728757
h_c_o,HF,5dz,-113.297659
h_c_o,CCSD ,5dz,-113.709014
h_c_o,CCSDT,5dz,-113.728757
h2_c_o,HF,2z,-113.876372
h2_c_o,CCSD ,2z,-114.208403
h2_c_o,CCSDT,2z,-114.218245
h2_c_o,HF,2dz,-113.876372
h2_c_o,CCSD ,2dz,-114.208403
h2_c_o,CCSDT,2dz,-114.218245
h2_c_o,HF,3z,-113.911920
h2_c_o,CCSD ,3z,-114.317294
h2_c_o,CCSDT,3z,-114.333799
h2_c_o,HF,3dz,-113.911920
h2_c_o,CCSD ,3dz,-114.317294
h2_c_o,CCSDT,3dz,-114.333799
h2_c_o,HF,4z,-113.920929
h2_c_o,CCSD ,4z,-114.350700
h2_c_o,CCSDT,4z,-114.368991
h2_c_o,HF,4dz,-113.920929
h2_c_o,CCSD ,4dz,-114.350700
h2_c_o,CCSDT,4dz,-114.368991
h2_c_o,HF,5z,-113.923150
h2_c_o,CCSD ,5z,-114.361346
h2_c_o,CCSDT,5z,-114.380295
h2_c_o,HF,5dz,-113.923150
h2_c_o,CCSD ,5dz,-114.361346
h2_c_o,CCSDT,5dz,-114.380295
h3_c_o_h,HF,2z,-115.049321
h3_c_o_h,CCSD ,2z,-115.412176
h3_c_o_h,CCSDT,2z,-115.419860
h3_c_o_h,HF,2dz,-115.049321
h3_c_o_h,CCSD ,2dz,-115.412176
h3_c_o_h,CCSDT,2dz,-115.419860
h3_c_o_h,HF,3z,-115.089507
h3_c_o_h,CCSD ,3z,-115.536003
h3_c_o_h,CCSDT,3z,-115.550725
h3_c_o_h,HF,3dz,-115.089507
h3_c_o_h,CCSD ,3dz,-115.536003
h3_c_o_h,CCSDT,3dz,-115.550725
h3_c_o_h,HF,4z,-115.099036
h3_c_o_h,CCSD ,4z,-115.572283
h3_c_o_h,CCSDT,4z,-115.588922
h3_c_o_h,HF,4dz,-115.099036
h3_c_o_h,CCSD ,4dz,-115.572283
h3_c_o_h,CCSDT,4dz,-115.588922
h3_c_o_h,HF,5z,-115.101634
h3_c_o_h,CCSD ,5z,-115.583897
h3_c_o_h,CCSDT,5z,-115.601227
h3_c_o_h,HF,5dz,-115.101634
h3_c_o_h,CCSD ,5dz,-115.583897
h3_c_o_h,CCSDT,5dz,-115.601227
n2,HF,2z,-108.954142
n2,CCSD ,2z,-109.263383
n2,CCSDT,2z,-109.275240
n2,HF,2dz,-108.954142
n2,CCSD ,2dz,-109.263383
n2,CCSDT,2dz,-109.275240
n2,HF,3z,-108.983490
n2,CCSD ,3z,-109.355359
n2,CCSDT,3z,-109.373837
n2,HF,3dz,-108.983490
n2,CCSD ,3dz,-109.355359
n2,CCSDT,3dz,-109.373837
n2,HF,4z,-108.991104
n2,CCSD ,4z,-109.384211
n2,CCSDT,4z,-109.404372
n2,HF,4dz,-108.991104
n2,CCSD ,4dz,-109.384211
n2,CCSDT,4dz,-109.404372
n2,HF,5z,-108.992785
n2,CCSD ,5z,-109.393390
n2,CCSDT,5z,-109.414186
n2,HF,5dz,-108.992785
n2,CCSD ,5dz,-109.393390
n2,CCSDT,5dz,-109.414186
n2_h4,HF,2z,-111.186410
n2_h4,CCSD ,2z,-111.561056
n2_h4,CCSDT,2z,-111.569737
n2_h4,HF,2dz,-111.186410
n2_h4,CCSD ,2dz,-111.561056
n2_h4,CCSDT,2dz,-111.569737
n2_h4,HF,3z,-111.224463
n2_h4,CCSD ,3z,-111.682203
n2_h4,CCSDT,3z,-111.698547
n2_h4,HF,3dz,-111.224463
n2_h4,CCSD ,3dz,-111.682203
n2_h4,CCSDT,3dz,-111.698547
n2_h4,HF,4z,-111.233756
n2_h4,CCSD ,4z,-111.717505
n2_h4,CCSDT,4z,-111.735901
n2_h4,HF,4dz,-111.233756
n2_h4,CCSD ,4dz,-111.717505
n2_h4,CCSDT,4dz,-111.735901
n2_h4,HF,5z,-111.236357
n2_h4,CCSD ,5z,-111.728775
n2_h4,CCSDT,5z,-111.747915
n2_h4,HF,5dz,-111.236357
n2_h4,CCSD ,5dz,-111.728775
n2_h4,CCSDT,5dz,-111.747915
n_o,HF,2z,-129.253641
n_o,CCSD ,2z,-129.586465
n_o,CCSDT,2z,-129.598098
n_o,HF,2dz,-129.253641
n_o,CCSD ,2dz,-129.586465
n_o,CCSDT,2dz,-129.598098
n_o,HF,3z,-129.288989
n_o,CCSD ,3z,-129.697962
n_o,CCSDT,3z,-129.717012
n_o,HF,3dz,-129.288989
n_o,CCSD ,3dz,-129.697962
n_o,CCSDT,3dz,-129.717012
n_o,HF,4z,-129.298479
n_o,CCSD ,4z,-129.733540
n_o,CCSDT,4z,-129.754594
n_o,HF,4dz,-129.298479
n_o,CCSD ,4dz,-129.733540
n_o,CCSDT,4dz,-129.754594
n_o,HF,5z,-129.300783
n_o,CCSD ,5z,-129.745178
n_o,CCSDT,5z,-129.767007
n_o,HF,5dz,-129.300783
n_o,CCSD ,5dz,-129.745178
n_o,CCSDT,5dz,-129.767007
o2,HF,2z,-149.608084
o2,CCSD ,2z,-149.974818
o2,CCSDT,2z,-149.985610
o2,HF,2dz,-149.608084
o2,CCSD ,2dz,-149.974818
o2,CCSDT,2dz,-149.985610
o2,HF,3z,-149.652579
o2,CCSD ,3z,-150.109701
o2,CCSDT,3z,-150.128956
o2,HF,3dz,-149.652579
o2,CCSD ,3dz,-150.109701
o2,CCSDT,3dz,-150.128956
o2,HF,4z,-149.663993
o2,CCSD ,4z,-150.152197
o2,CCSDT,4z,-150.173839
o2,HF,4dz,-149.663993
o2,CCSD ,4dz,-150.152197
o2,CCSDT,4dz,-150.173839
o2,HF,5z,-149.666949
o2,CCSD ,5z,-150.166385
o2,CCSDT,5z,-150.188961
o2,HF,5dz,-149.666949
o2,CCSD ,5dz,-150.166385
o2,CCSDT,5dz,-150.188961
h2_o2,HF,2z,-150.784150
h2_o2,CCSD ,2z,-151.184558
h2_o2,CCSDT,2z,-151.193716
h2_o2,HF,2dz,-150.784150
h2_o2,CCSD ,2dz,-151.184558
h2_o2,CCSDT,2dz,-151.193716
h2_o2,HF,3z,-150.836087
h2_o2,CCSD ,3z,-151.340155
h2_o2,CCSDT,3z,-151.358583
h2_o2,HF,3dz,-150.836087
h2_o2,CCSD ,3dz,-151.340155
h2_o2,CCSDT,3dz,-151.358583
h2_o2,HF,4z,-150.848383
h2_o2,CCSD ,4z,-151.387152
h2_o2,CCSDT,4z,-151.408218
h2_o2,HF,4dz,-150.848383
h2_o2,CCSD ,4dz,-151.387152
h2_o2,CCSDT,4dz,-151.408218
h2_o2,HF,5z,-150.851707
h2_o2,CCSD ,5z,-151.402922
h2_o2,CCSDT,5z,-151.425008
h2_o2,HF,5dz,-150.851707
h2_o2,CCSD ,5dz,-151.402922
h2_o2,CCSDT,5dz,-151.425008
f2,HF,2z,-198.685683
f2,CCSD ,2z,-199.088456
f2,CCSDT,2z,-199.097478
f2,HF,2dz,-198.685683
f2,CCSD ,2dz,-199.088456
f2,CCSDT,2dz,-199.097478
f2,HF,3z,-198.752061
f2,CCSD ,3z,-199.278119
f2,CCSDT,3z,-199.296103
f2,HF,3dz,-198.752061
f2,CCSD ,3dz,-199.278119
f2,CCSDT,3dz,-199.296103
f2,HF,4z,-198.768290
f2,CCSD ,4z,-199.338031
f2,CCSDT,4z,-199.358906
f2,HF,4dz,-198.768290
f2,CCSD ,4dz,-199.338031
f2,CCSDT,4dz,-199.358906
f2,HF,5z,-198.772756
f2,CCSD ,5z,-199.358934
f2,CCSDT,5z,-199.380986
f2,HF,5dz,-198.772756
f2,CCSD ,5dz,-199.358934
f2,CCSDT,5dz,-199.380986
c_o2,HF,2z,-187.651108
c_o2,CCSD ,2z,-188.129478
c_o2,CCSDT,2z,-188.147414
c_o2,HF,2dz,-187.651108
c_o2,CCSD ,2dz,-188.129478
c_o2,CCSDT,2dz,-188.147414
c_o2,HF,3z,-187.707256
c_o2,CCSD ,3z,-188.298669
c_o2,CCSDT,3z,-188.327061
c_o2,HF,3dz,-187.707256
c_o2,CCSD ,3dz,-188.298669
c_o2,CCSDT,3dz,-188.327061
c_o2,HF,4z,-187.721695
c_o2,CCSD ,4z,-188.353315
c_o2,CCSDT,4z,-188.384537
c_o2,HF,4dz,-187.721695
c_o2,CCSD ,4dz,-188.353315
c_o2,CCSDT,4dz,-188.384537
c_o2,HF,5z,-187.724942
c_o2,CCSD ,5z,-188.370789
c_o2,CCSDT,5z,-188.403074
c_o2,HF,5dz,-187.724942
c_o2,CCSD ,5dz,-188.370789
c_o2,CCSDT,5dz,-188.403074
na2,HF,2z,-323.704483
na2,CCSD ,2z,-323.730835
na2,CCSDT,2z,-323.730835
na2,HF,2dz,-323.704654
na2,CCSD ,2dz,-323.731044
na2,CCSDT,2dz,-323.731044
na2,HF,3z,-323.714956
na2,CCSD ,3z,-323.742187
na2,CCSDT,3z,-323.742187
na2,HF,3dz,-323.715137
na2,CCSD ,3dz,-323.742377
na2,CCSDT,3dz,-323.742377
na2,HF,4z,-323.716344
na2,CCSD ,4z,-323.743702
na2,CCSDT,4z,-323.743702
na2,HF,4dz,-323.716515
na2,CCSD ,4dz,-323.743879
na2,CCSDT,4dz,-323.743879
na2,HF,5z,-323.716910
na2,CCSD ,5z,-323.744315
na2,CCSDT,5z,-323.744315
na2,HF,5dz,-323.716955
na2,CCSD ,5dz,-323.744363
na2,CCSDT,5dz,-323.744363
si2,HF,2z,-577.756648
si2,CCSD ,2z,-577.919449
si2,CCSDT,2z,-577.926781
si2,HF,2dz,-577.759473
si2,CCSD ,2dz,-577.924074
si2,CCSDT,2dz,-577.931673
si2,HF,3z,-577.774195
si2,CCSD ,3z,-577.966491
si2,CCSDT,3z,-577.977898
si2,HF,3dz,-577.775621
si2,CCSD ,3dz,-577.968182
si2,CCSDT,3dz,-577.979649
si2,HF,4z,-577.779112
si2,CCSD ,4z,-577.979646
si2,CCSDT,4z,-577.992241
si2,HF,4dz,-577.779890
si2,CCSD ,4dz,-577.980687
si2,CCSDT,4dz,-577.993324
si2,HF,5z,-577.780511
si2,CCSD ,5z,-577.984053
si2,CCSDT,5z,-577.997066
si2,HF,5dz,-577.780719
si2,CCSD ,5dz,-577.984463
si2,CCSDT,5dz,-577.997505
p2,HF,2z,-681.465782
p2,CCSD ,2z,-681.709917
p2,CCSDT,2z,-681.723991
p2,HF,2dz,-681.471988
p2,CCSD ,2dz,-681.718647
p2,CCSDT,2dz,-681.733283
p2,HF,3z,-681.489692
p2,CCSD ,3z,-681.785402
p2,CCSDT,3z,-681.807007
p2,HF,3dz,-681.492889
p2,CCSD ,3dz,-681.788961
p2,CCSDT,3dz,-681.810736
p2,HF,4z,-681.497071
p2,CCSD ,4z,-681.808346
p2,CCSDT,4z,-681.832014
p2,HF,4dz,-681.498777
p2,CCSD ,4dz,-681.810549
p2,CCSDT,4dz,-681.834326
p2,HF,5z,-681.499400
p2,CCSD ,5z,-681.816612
p2,CCSDT,5z,-681.841062
p2,HF,5dz,-681.499759
p2,CCSD ,5dz,-681.817359
p2,CCSDT,5dz,-681.841882
s2,HF,2z,-795.049806
s2,CCSD ,2z,-795.319724
s2,CCSDT,2z,-795.330005
s2,HF,2dz,-795.056538
s2,CCSD ,2dz,-795.332218
s2,CCSDT,2dz,-795.343461
s2,HF,3z,-795.081968
s2,CCSD ,3z,-795.434870
s2,CCSDT,3z,-795.454956
s2,HF,3dz,-795.085530
s2,CCSD ,3dz,-795.440029
s2,CCSDT,3dz,-795.460572
s2,HF,4z,-795.090216
s2,CCSD ,4z,-795.467996
s2,CCSDT,4z,-795.491294
s2,HF,4dz,-795.092321
s2,CCSD ,4dz,-795.471303
s2,CCSDT,4dz,-795.494871
s2,HF,5z,-795.093145
s2,CCSD ,5z,-795.479892
s2,CCSDT,5z,-795.504339
s2,HF,5dz,-795.093529
s2,CCSD ,5dz,-795.481012
s2,CCSDT,5dz,-795.505603
cl2,HF,2z,-918.960824
cl2,CCSD ,2z,-919.256609
cl2,CCSDT,2z,-919.262855
cl2,HF,2dz,-918.964702
cl2,CCSD ,2dz,-919.269461
cl2,CCSDT,2dz,-919.276689
cl2,HF,3z,-918.998769
cl2,CCSD ,3z,-919.409008
cl2,CCSDT,3z,-919.426292
cl2,HF,3dz,-919.001082
cl2,CCSD ,3dz,-919.413939
cl2,CCSDT,3dz,-919.431848
cl2,HF,4z,-919.007380
cl2,CCSD ,4z,-919.454365
cl2,CCSDT,4z,-919.475624
cl2,HF,4dz,-919.008837
cl2,CCSD ,4dz,-919.457760
cl2,CCSDT,4dz,-919.479383
cl2,HF,5z,-919.010014
cl2,CCSD ,5z,-919.469760
cl2,CCSDT,5z,-919.492443
cl2,HF,5dz,-919.010285
cl2,CCSD ,5dz,-919.471139
cl2,CCSDT,5dz,-919.494008
na_cl,HF,2z,-621.433618
na_cl,CCSD ,2z,-621.586419
na_cl,CCSDT,2z,-621.588578
na_cl,HF,2dz,-621.435429
na_cl,CCSD ,2dz,-621.592873
na_cl,CCSDT,2dz,-621.595532
na_cl,HF,3z,-621.453539
na_cl,CCSD ,3z,-621.670306
na_cl,CCSDT,3z,-621.678411
na_cl,HF,3dz,-621.454716
na_cl,CCSD ,3dz,-621.672857
na_cl,CCSDT,3dz,-621.681265
na_cl,HF,4z,-621.458496
na_cl,CCSD ,4z,-621.696179
na_cl,CCSDT,4z,-621.706483
na_cl,HF,4dz,-621.459332
na_cl,CCSD ,4dz,-621.698017
na_cl,CCSDT,4dz,-621.708482
na_cl,HF,5z,-621.460085
na_cl,CCSD ,5z,-621.704897
na_cl,CCSDT,5z,-621.715968
na_cl,HF,5dz,-621.460332
na_cl,CCSD ,5dz,-621.705687
na_cl,CCSDT,5dz,-621.716840
si_o,HF,2z,-363.789910
si_o,CCSD ,2z,-364.068641
si_o,CCSDT,2z,-364.080222
si_o,HF,2dz,-363.800593
si_o,CCSD ,2dz,-364.079648
si_o,CCSDT,2dz,-364.091104
si_o,HF,3z,-363.838901
si_o,CCSD ,3z,-364.177027
si_o,CCSDT,3z,-364.194717
si_o,HF,3dz,-363.843215
si_o,CCSD ,3dz,-364.181297
si_o,CCSDT,3dz,-364.198883
si_o,HF,4z,-363.850531
si_o,CCSD ,4z,-364.209547
si_o,CCSDT,4z,-364.229008
si_o,HF,4dz,-363.852443
si_o,CCSD ,4dz,-364.211535
si_o,CCSDT,4dz,-364.230949
si_o,HF,5z,-363.854357
si_o,CCSD ,5z,-364.221344
si_o,CCSDT,5z,-364.241432
si_o,HF,5dz,-363.854744
si_o,CCSD ,5dz,-364.221834
si_o,CCSDT,5dz,-364.241924
c_s,HF,2z,-435.329660
c_s,CCSD ,2z,-435.590114
c_s,CCSDT,2z,-435.604355
c_s,HF,2dz,-435.334280
c_s,CCSD ,2dz,-435.597132
c_s,CCSDT,2dz,-435.611851
c_s,HF,3z,-435.352639
c_s,CCSD ,3z,-435.671405
c_s,CCSDT,3z,-435.692579
c_s,HF,3dz,-435.355003
c_s,CCSD ,3dz,-435.674235
c_s,CCSDT,3dz,-435.695599
c_s,HF,4z,-435.359462
c_s,CCSD ,4z,-435.696538
c_s,CCSDT,4z,-435.719719
c_s,HF,4dz,-435.360793
c_s,CCSD ,4dz,-435.698296
c_s,CCSDT,4dz,-435.721579
c_s,HF,5z,-435.361633
c_s,CCSD ,5z,-435.705296
c_s,CCSDT,5z,-435.729232
c_s,HF,5dz,-435.361878
c_s,CCSD ,5dz,-435.705843
c_s,CCSDT,5dz,-435.729833
s_o,HF,2z,-472.333217
s_o,CCSD ,2z,-472.650851
s_o,CCSDT,2z,-472.661356
s_o,HF,2dz,-472.342215
s_o,CCSD ,2dz,-472.662430
s_o,CCSDT,2dz,-472.673365
s_o,HF,3z,-472.386195
s_o,CCSD ,3z,-472.789963
s_o,CCSDT,3z,-472.809534
s_o,HF,3dz,-472.390959
s_o,CCSD ,3dz,-472.795275
s_o,CCSDT,3dz,-472.815030
s_o,HF,4z,-472.398965
s_o,CCSD ,4z,-472.830186
s_o,CCSDT,4z,-472.852584
s_o,HF,4dz,-472.401627
s_o,CCSD ,4dz,-472.833310
s_o,CCSDT,4dz,-472.855816
s_o,HF,5z,-472.403702
s_o,CCSD ,5z,-472.845100
s_o,CCSDT,5z,-472.868531
s_o,HF,5dz,-472.404295
s_o,CCSD ,5dz,-472.845989
s_o,CCSDT,5dz,-472.869480
cl_o,HF,2z,-534.249543
cl_o,CCSD ,2z,-534.564778
cl_o,CCSDT,2z,-534.572339
cl_o,HF,2dz,-534.253987
cl_o,CCSD ,2dz,-534.574084
cl_o,CCSDT,2dz,-534.582223
cl_o,HF,3z,-534.295904
cl_o,CCSD ,3z,-534.716785
cl_o,CCSDT,3z,-534.733921
cl_o,HF,3dz,-534.298293
cl_o,CCSD ,3dz,-534.720840
cl_o,CCSDT,3dz,-534.738345
cl_o,HF,4z,-534.306914
cl_o,CCSD ,4z,-534.762301
cl_o,CCSDT,4z,-534.782697
cl_o,HF,4dz,-534.308383
cl_o,CCSD ,4dz,-534.764945
cl_o,CCSDT,4dz,-534.785561
cl_o,HF,5z,-534.310480
cl_o,CCSD ,5z,-534.778413
cl_o,CCSDT,5z,-534.800062
cl_o,HF,5dz,-534.310774
cl_o,CCSD ,5dz,-534.779320
cl_o,CCSDT,5dz,-534.801071
cl_f,HF,2z,-558.844257
cl_f,CCSD ,2z,-559.186546
cl_f,CCSDT,2z,-559.193120
cl_f,HF,2dz,-558.847395
cl_f,CCSD ,2dz,-559.194189
cl_f,CCSDT,2dz,-559.201238
cl_f,HF,3z,-558.900954
cl_f,CCSD ,3z,-559.363305
cl_f,CCSDT,3z,-559.379682
cl_f,HF,3dz,-558.902688
cl_f,CCSD ,3dz,-559.366355
cl_f,CCSDT,3dz,-559.383038
cl_f,HF,4z,-558.915120
cl_f,CCSD ,4z,-559.418083
cl_f,CCSDT,4z,-559.437845
cl_f,HF,4dz,-558.916250
cl_f,CCSD ,4dz,-559.420170
cl_f,CCSDT,4dz,-559.440107
cl_f,HF,5z,-558.919301
cl_f,CCSD ,5z,-559.437054
cl_f,CCSDT,5z,-559.458098
cl_f,HF,5dz,-558.919519
cl_f,CCSD ,5dz,-559.437818
cl_f,CCSDT,5dz,-559.458948
si2_h6,HF,2z,-581.338807
si2_h6,CCSD ,2z,-581.604780
si2_h6,CCSDT,2z,-581.610749
si2_h6,HF,2dz,-581.351166
si2_h6,CCSD ,2dz,-581.617216
si2_h6,CCSDT,2dz,-581.623263
si2_h6,HF,3z,-581.370767
si2_h6,CCSD ,3z,-581.685439
si2_h6,CCSDT,3z,-581.694743
si2_h6,HF,3dz,-581.376026
si2_h6,CCSD ,3dz,-581.690381
si2_h6,CCSDT,3dz,-581.699654
si2_h6,HF,4z,-581.380506
si2_h6,CCSD ,4z,-581.709856
si2_h6,CCSDT,4z,-581.720251
si2_h6,HF,4dz,-581.383211
si2_h6,CCSD ,4dz,-581.712596
si2_h6,CCSDT,4dz,-581.722981
si2_h6,HF,5z,-581.384030
si2_h6,CCSD ,5z,-581.717724
si2_h6,CCSDT,5z,-581.728465
si2_h6,HF,5dz,-581.384513
si2_h6,CCSD ,5dz,-581.718317
si2_h6,CCSDT,5dz,-581.729074
c_h3_cl,HF,2z,-499.117763
c_h3_cl,CCSD ,2z,-499.432475
c_h3_cl,CCSDT,2z,-499.439520
c_h3_cl,HF,2dz,-499.119573
c_h3_cl,CCSD ,2dz,-499.438674
c_h3_cl,CCSDT,2dz,-499.446200
c_h3_cl,HF,3z,-499.147812
c_h3_cl,CCSD ,3z,-499.550736
c_h3_cl,CCSDT,3z,-499.565862
c_h3_cl,HF,3dz,-499.148807
c_h3_cl,CCSD ,3dz,-499.553007
c_h3_cl,CCSDT,3dz,-499.568431
c_h3_cl,HF,4z,-499.154662
c_h3_cl,CCSD ,4z,-499.585286
c_h3_cl,CCSDT,4z,-499.602995
c_h3_cl,HF,4dz,-499.155262
c_h3_cl,CCSD ,4dz,-499.586824
c_h3_cl,CCSDT,4dz,-499.604705
c_h3_cl,HF,5z,-499.156501
c_h3_cl,CCSD ,5z,-499.596283
c_h3_cl,CCSDT,5z,-499.614896
c_h3_cl,HF,5dz,-499.156620
c_h3_cl,CCSD ,5dz,-499.596936
c_h3_cl,CCSDT,5dz,-499.615633
h3_c_s_h,HF,2z,-437.725549
h3_c_s_h,CCSD ,2z,-438.046273
h3_c_s_h,CCSDT,2z,-438.054421
h3_c_s_h,HF,2dz,-437.729732
h3_c_s_h,CCSD ,2dz,-438.052979
h3_c_s_h,CCSDT,2dz,-438.061473
h3_c_s_h,HF,3z,-437.756601
h3_c_s_h,CCSD ,3z,-438.153399
h3_c_s_h,CCSDT,3z,-438.168883
h3_c_s_h,HF,3dz,-437.758743
h3_c_s_h,CCSD ,3dz,-438.156114
h3_c_s_h,CCSDT,3dz,-438.171756
h3_c_s_h,HF,4z,-437.764032
h3_c_s_h,CCSD ,4z,-438.183403
h3_c_s_h,CCSDT,4z,-438.201059
h3_c_s_h,HF,4dz,-437.765246
h3_c_s_h,CCSD ,4dz,-438.185107
h3_c_s_h,CCSDT,4dz,-438.202856
h3_c_s_h,HF,5z,-437.766417
h3_c_s_h,CCSD ,5z,-438.193178
h3_c_s_h,CCSDT,5z,-438.211567
h3_c_s_h,HF,5dz,-437.766655
h3_c_s_h,CCSD ,5dz,-438.193728
h3_c_s_h,CCSDT,5dz,-438.212168
h_o_cl,HF,2z,-534.873143
h_o_cl,CCSD ,2z,-535.220462
h_o_cl,CCSDT,2z,-535.228188
h_o_cl,HF,2dz,-534.875860
h_o_cl,CCSD ,2dz,-535.227596
h_o_cl,CCSDT,2dz,-535.235817
h_o_cl,HF,3z,-534.919817
h_o_cl,CCSD ,3z,-535.376648
h_o_cl,CCSDT,3z,-535.394517
h_o_cl,HF,3dz,-534.921366
h_o_cl,CCSD ,3dz,-535.379488
h_o_cl,CCSDT,3dz,-535.397666
h_o_cl,HF,4z,-534.930788
h_o_cl,CCSD ,4z,-535.423351
h_o_cl,CCSDT,4z,-535.444509
h_o_cl,HF,4dz,-534.931767
h_o_cl,CCSD ,4dz,-535.425275
h_o_cl,CCSDT,4dz,-535.446613
h_o_cl,HF,5z,-534.934052
h_o_cl,CCSD ,5z,-535.439227
h_o_cl,CCSDT,5z,-535.461589
h_o_cl,HF,5dz,-534.934241
h_o_cl,CCSD ,5dz,-535.439961
h_o_cl,CCSDT,5dz,-535.462413
s_o2,HF,2z,-547.179149
s_o2,CCSD ,2z,-547.694100
s_o2,CCSDT,2z,-547.714330
s_o2,HF,2dz,-547.209984
s_o2,CCSD ,2dz,-547.727772
s_o2,CCSDT,2dz,-547.748198
s_o2,HF,3z,-547.287607
s_o2,CCSD ,3z,-547.936709
s_o2,CCSDT,3z,-547.970107
s_o2,HF,3dz,-547.303027
s_o2,CCSD ,3dz,-547.953125
s_o2,CCSDT,3dz,-547.986601
s_o2,HF,4z,-547.312888
s_o2,CCSD ,4z,-548.008941
s_o2,CCSDT,4z,-548.046421
s_o2,HF,4dz,-547.321131
s_o2,CCSD ,4dz,-548.017987
s_o2,CCSDT,4dz,-548.055519
s_o2,HF,5z,-547.324245
s_o2,CCSD ,5z,-548.038147
s_o2,CCSDT,5z,-548.077127
s_o2,HF,5dz,-547.325921
s_o2,CCSD ,5dz,-548.040181
s_o2,CCSDT,5dz,-548.079205
h,CCSDT,cbs45,-0.500023
li,CCSDT,cbs45,-7.432723
be,CCSDT,cbs45,-14.619205
c,CCSDT,cbs45,-37.789638
n,CCSDT,cbs45,-54.530488
o,CCSDT,cbs45,-75.005872
f,CCSDT,cbs45,-99.669956
na,CCSDT,cbs45,-161.858882
si,CCSDT,cbs45,-288.940018
p,CCSDT,cbs45,-340.831929
s,CCSDT,cbs45,-397.675279
cl,CCSDT,cbs45,-459.706383
li_h,CCSDT,cbs45,-8.024715
be_h,CCSDT,cbs45,-15.199064
c_h,CCSDT,cbs45,-38.423492
c_h2_triplet,CCSDT,cbs45,-39.092446
c_h2_singlet,CCSDT,cbs45,-39.077811
c_h3,CCSDT,cbs45,-39.778783
c_h4,CCSDT,cbs45,-40.457870
n_h,CCSDT,cbs45,-55.162771
n_h2,CCSDT,cbs45,-55.821197
n_h3,CCSDT,cbs45,-56.505201
o_h,CCSDT,cbs45,-75.676756
h2_o,CCSDT,cbs45,-76.377317
h_f,CCSDT,cbs45,-100.395967
si_h2_singlet,CCSDT,cbs45,-290.185487
si_h2_triplet,CCSDT,cbs45,-290.152588
si_h3,CCSDT,cbs45,-290.804066
si_h4,CCSDT,cbs45,-291.458344
p_h2,CCSDT,cbs45,-342.077878
p_h3,CCSDT,cbs45,-342.717894
h2_s,CCSDT,cbs45,-398.968319
h_cl,CCSDT,cbs45,-460.377744
li2,CCSDT,cbs45,-14.903915
li_f,CCSDT,cbs45,-107.322958
c2_h2,CCSDT,cbs45,-77.221693
c2_h4,CCSDT,cbs45,-78.474653
c2_h6,CCSDT,cbs45,-79.712371
c_n,CCSDT,cbs45,-92.606002
h_c_n,CCSDT,cbs45,-93.316720
c_o,CCSDT,cbs45,-113.207464
h_c_o,CCSDT,cbs45,-113.738614
h2_c_o,CCSDT,cbs45,-114.390551
h3_c_o_h,CCSDT,cbs45,-115.612385
n2,CCSDT,cbs45,-109.423195
n2_h4,CCSDT,cbs45,-111.758802
n_o,CCSDT,cbs45,-129.778352
o2,CCSDT,cbs45,-150.202758
h2_o2,CCSDT,cbs45,-151.440368
f2,CCSDT,cbs45,-199.401162
c_o2,CCSDT,cbs45,-188.420058
na2,CCSDT,cbs45,-323.744754
si2,CCSDT,cbs45,-578.001217
p2,CCSDT,cbs45,-681.849186
s2,CCSDT,cbs45,-795.516565
cl2,CCSDT,cbs45,-919.508486
na_cl,CCSDT,cbs45,-621.725002
si_o,CCSDT,cbs45,-364.252329
c_s,CCSDT,cbs45,-435.737948
s_o,CCSDT,cbs45,-472.883086
cl_o,CCSDT,cbs45,-534.816248
cl_f,CCSDT,cbs45,-559.476711
si2_h6,CCSDT,cbs45,-581.735384
c_h3_cl,CCSDT,cbs45,-499.626128
h3_c_s_h,CCSDT,cbs45,-438.221217
h_o_cl,CCSDT,cbs45,-535.477467
s_o2,CCSDT,cbs45,-548.106691
h,HF,cbs345,-0.500023
li,HF,cbs345,-7.432723
be,HF,cbs345,-14.573050
c,HF,cbs345,-37.688739
n,HF,cbs345,-54.401067
o,HF,cbs345,-74.812736
f,HF,cbs345,-99.412020
na,HF,cbs345,-161.858882
si,HF,cbs345,-288.854508
p,HF,cbs345,-340.718735
s,HF,cbs345,-397.507198
cl,HF,cbs345,-459.483882
li_h,HF,cbs345,-7.987380
be_h,HF,cbs345,-15.153237
c_h,HF,cbs345,-38.279988
c_h2_triplet,HF,cbs345,-38.935458
c_h2_singlet,HF,cbs345,-38.896171
c_h3,HF,cbs345,-39.576796
c_h4,HF,cbs345,-40.217253
n_h,HF,cbs345,-54.978650
n_h2,HF,cbs345,-55.587505
n_h3,HF,cbs345,-56.225507
o_h,HF,cbs345,-75.423385
h2_o,HF,cbs345,-76.068001
h_f,HF,cbs345,-100.071527
si_h2_singlet,HF,cbs345,-290.035809
si_h2_triplet,HF,cbs345,-290.027237
si_h3,HF,cbs345,-290.645803
si_h4,HF,cbs345,-291.269248
p_h2,HF,cbs345,-341.887809
p_h3,HF,cbs345,-342.495407
h2_s,HF,cbs345,-398.720589
h_cl,HF,cbs345,-460.112889
li2,HF,cbs345,-14.871615
li_f,HF,cbs345,-106.993707
c2_h2,HF,cbs345,-76.855880
c2_h4,HF,cbs345,-78.070861
c2_h6,HF,cbs345,-79.266989
c_n,HF,cbs345,-92.225178
h_c_n,HF,cbs345,-92.916012
c_o,HF,cbs345,-112.789584
h_c_o,HF,cbs345,-113.298327
h2_c_o,HF,cbs345,-113.923877
h3_c_o_h,HF,cbs345,-115.102608
n2,HF,cbs345,-108.993261
n2_h4,HF,cbs345,-111.237368
n_o,HF,cbs345,-129.301522
o2,HF,cbs345,-149.667982
h2_o2,HF,cbs345,-150.852938
f2,HF,cbs345,-198.774452
c_o2,HF,cbs345,-187.725884
na2,HF,cbs345,-323.717300
si2,HF,cbs345,-577.781067
p2,HF,cbs345,-681.500474
s2,HF,cbs345,-795.094758
cl2,HF,cbs345,-919.011175
na_cl,HF,cbs345,-621.460835
si_o,HF,cbs345,-363.856233
c_s,HF,cbs345,-435.362646
s_o,HF,cbs345,-472.406495
cl_o,HF,cbs345,-534.312188
cl_f,HF,cbs345,-558.921052
si2_h6,HF,cbs345,-581.386028
c_h3_cl,HF,cbs345,-499.157176
h3_c_s_h,HF,cbs345,-437.767544
h_o_cl,HF,cbs345,-534.935434
s_o2,HF,cbs345,-547.333508
h,CCSDT,cbs45d,-0.500023
li,CCSDT,cbs45d,-7.432723
be,CCSDT,cbs45d,-14.619205
c,CCSDT,cbs45d,-37.789638
n,CCSDT,cbs45d,-54.530488
o,CCSDT,cbs45d,-75.005872
f,CCSDT,cbs45d,-99.669956
na,CCSDT,cbs45d,-161.858882
si,CCSDT,cbs45d,-288.940055
p,CCSDT,cbs45d,-340.831955
s,CCSDT,cbs45d,-397.675353
cl,CCSDT,cbs45d,-459.706491
li_h,CCSDT,cbs45d,-8.024715
be_h,CCSDT,cbs45d,-15.199064
c_h,CCSDT,cbs45d,-38.423492
c_h2_triplet,CCSDT,cbs45d,-39.092446
c_h2_singlet,CCSDT,cbs45d,-39.077811
c_h3,CCSDT,cbs45d,-39.778783
c_h4,CCSDT,cbs45d,-40.457870
n_h,CCSDT,cbs45d,-55.162771
n_h2,CCSDT,cbs45d,-55.821197
n_h3,CCSDT,cbs45d,-56.505201
o_h,CCSDT,cbs45d,-75.676756
h2_o,CCSDT,cbs45d,-76.377317
h_f,CCSDT,cbs45d,-100.395967
si_h2_singlet,CCSDT,cbs45d,-290.185249
si_h2_triplet,CCSDT,cbs45d,-290.152496
si_h3,CCSDT,cbs45d,-290.803766
si_h4,CCSDT,cbs45d,-291.457753
p_h2,CCSDT,cbs45d,-342.077696
p_h3,CCSDT,cbs45d,-342.717399
h2_s,CCSDT,cbs45d,-398.968041
h_cl,CCSDT,cbs45d,-460.377786
li2,CCSDT,cbs45d,-14.903915
li_f,CCSDT,cbs45d,-107.322958
c2_h2,CCSDT,cbs45d,-77.221693
c2_h4,CCSDT,cbs45d,-78.474653
c2_h6,CCSDT,cbs45d,-79.712371
c_n,CCSDT,cbs45d,-92.606002
h_c_n,CCSDT,cbs45d,-93.316720
c_o,CCSDT,cbs45d,-113.207464
h_c_o,CCSDT,cbs45d,-113.738614
h2_c_o,CCSDT,cbs45d,-114.390551
h3_c_o_h,CCSDT,cbs45d,-115.612385
n2,CCSDT,cbs45d,-109.423195
n2_h4,CCSDT,cbs45d,-111.758802
n_o,CCSDT,cbs45d,-129.778352
o2,CCSDT,cbs45d,-150.202758
h2_o2,CCSDT,cbs45d,-151.440368
f2,CCSDT,cbs45d,-199.401162
c_o2,CCSDT,cbs45d,-188.420058
na2,CCSDT,cbs45d,-323.744616
si2,CCSDT,cbs45d,-578.001222
p2,CCSDT,cbs45d,-681.848976
s2,CCSDT,cbs45d,-795.515857
cl2,CCSDT,cbs45d,-919.508165
na_cl,CCSDT,cbs45d,-621.724836
si_o,CCSDT,cbs45d,-364.251789
c_s,CCSDT,cbs45d,-435.737605
s_o,CCSDT,cbs45d,-472.881907
cl_o,CCSDT,cbs45d,-534.815578
cl_f,CCSDT,cbs45d,-559.476324
si2_h6,CCSDT,cbs45d,-581.734389
c_h3_cl,CCSDT,cbs45d,-499.626035
h3_c_s_h,CCSDT,cbs45d,-438.220849
h_o_cl,CCSDT,cbs45d,-535.477167
s_o2,CCSDT,cbs45d,-548.100754
h,HF,cbs345d,-0.500023
li,HF,cbs345d,-7.432723
be,HF,cbs345d,-14.573050
c,HF,cbs345d,-37.688739
n,HF,cbs345d,-54.401067
o,HF,cbs345d,-74.812736
f,HF,cbs345d,-99.412020
na,HF,cbs345d,-161.858882
si,HF,cbs345d,-288.854507
p,HF,cbs345d,-340.718735
s,HF,cbs345d,-397.507197
cl,HF,cbs345d,-459.483879
li_h,HF,cbs345d,-7.987380
be_h,HF,cbs345d,-15.153237
c_h,HF,cbs345d,-38.279988
c_h2_triplet,HF,cbs345d,-38.935458
c_h2_singlet,HF,cbs345d,-38.896171
c_h3,HF,cbs345d,-39.576796
c_h4,HF,cbs345d,-40.217253
n_h,HF,cbs345d,-54.978650
n_h2,HF,cbs345d,-55.587505
n_h3,HF,cbs345d,-56.225507
o_h,HF,cbs345d,-75.423385
h2_o,HF,cbs345d,-76.068001
h_f,HF,cbs345d,-100.071527
si_h2_singlet,HF,cbs345d,-290.035460
si_h2_triplet,HF,cbs345d,-290.027036
si_h3,HF,cbs345d,-290.645378
si_h4,HF,cbs345d,-291.268527
p_h2,HF,cbs345d,-341.887484
p_h3,HF,cbs345d,-342.494746
h2_s,HF,cbs345d,-398.720105
h_cl,HF,cbs345d,-460.112728
li2,HF,cbs345d,-14.871615
li_f,HF,cbs345d,-106.993707
c2_h2,HF,cbs345d,-76.855880
c2_h4,HF,cbs345d,-78.070861
c2_h6,HF,cbs345d,-79.266989
c_n,HF,cbs345d,-92.225178
h_c_n,HF,cbs345d,-92.916012
c_o,HF,cbs345d,-112.789584
h_c_o,HF,cbs345d,-113.298327
h2_c_o,HF,cbs345d,-113.923877
h3_c_o_h,HF,cbs345d,-115.102608
n2,HF,cbs345d,-108.993261
n2_h4,HF,cbs345d,-111.237368
n_o,HF,cbs345d,-129.301522
o2,HF,cbs345d,-149.667982
h2_o2,HF,cbs345d,-150.852938
f2,HF,cbs345d,-198.774452
c_o2,HF,cbs345d,-187.725884
na2,HF,cbs345d,-323.717161
si2,HF,cbs345d,-577.780919
p2,HF,cbs345d,-681.499956
s2,HF,cbs345d,-795.093790
cl2,HF,cbs345d,-919.010617
na_cl,HF,cbs345d,-621.460609
si_o,HF,cbs345d,-363.855508
c_s,HF,cbs345d,-435.362128
s_o,HF,cbs345d,-472.405185
cl_o,HF,cbs345d,-534.311517
cl_f,HF,cbs345d,-558.920557
si2_h6,HF,cbs345d,-581.384801
c_h3_cl,HF,cbs345d,-499.156982
h3_c_s_h,HF,cbs345d,-437.767045
h_o_cl,HF,cbs345d,-534.935013
s_o2,HF,cbs345d,-547.327644

